On Robust Inference in Time Series Regression

Least squares regression with heteroskedasticity consistent standard errors ("OLS-HC regression") has proved very useful in cross section environments. However, several major difficulties, which are generally overlooked, must be confronted when transferring the HC technology to time series environments via heteroskedasticity and autocorrelation consistent standard errors ("OLS-HAC regression"). First, in plausible time-series environments, OLS parameter estimates can be inconsistent, so that OLS-HAC inference fails even asymptotically. Second, most economic time series have autocorrelation, which renders OLS parameter estimates inefficient. Third, autocorrelation similarly renders conditional predictions based on OLS parameter estimates inefficient. Finally, the structure of popular HAC covariance matrix estimators is ill-suited for capturing the autoregressive autocorrelation typically present in economic time series, which produces large size distortions and reduced power in HAC-based hypothesis testing, in all but the largest samples. We show that all four problems are largely avoided by the use of a simple and easily-implemented dynamic regression procedure, which we call DURBIN. We demonstrate the advantages of DURBIN with detailed simulations covering a range of practical issues.

==> anc/OLS.m <==
function [estimator,SE,log_like,sigma2,cov_mat] = OLS(Y,X,add_constant)

if nargin < 2;    error('Incomplete data');end  %num. of inputs < 2
if nargin < 3;    add_constant = 0;end  %num. of inputs < 3

[nrow_x,ncol_x] = size(X);
[nrow_y,ncol_y] = size(Y);
if nrow_x < ncol_x;    X = X';    ncol_x = nrow_x;end
if nrow_y < ncol_y;    Y = Y';    ncol_y = nrow_y;end
if ncol_x < ncol_y;    Y_temp = Y;    Y = X;    X = Y_temp;end

[nobs, nvar] = size(X);
if add_constant == 1
    X = [ones(nobs,1),X];
    nvar = nvar + 1;
end

XX = X'*X;
estimator = XX \ (X'*Y);
fitted = X * estimator;
resid = Y - X * estimator;
RSS = resid' * resid;
sigma2 = RSS / (nobs-nvar);
inv_XX = inv(XX);
cov_mat = inv_XX * sigma2;
SE = sqrt(diag(cov_mat));

X_trans = X .* resid(:,ones(1,nvar));
cov_mat_robust = inv_XX * (X_trans' * X_trans) * inv_XX;
cov_mat_robust = nobs / (nobs-nvar-1) * cov_mat_robust; 
SE_robust = sqrt(diag(cov_mat_robust));

t_stat = estimator ./ SE;
try
    p_val = 2*(1-cdf('t',abs(t_stat),nobs-nvar));
catch
    p_val = (1 - 0.5 * erfc(-0.7071 * abs(t_stat))) * 2;
end
Y_demean = Y - mean(Y);
R2 = 1-RSS/(Y_demean' * Y_demean);
log_like = -nobs/2 * (1 + log(2*pi) + log(RSS/nobs));
DW = sum(diff(resid).^2) / RSS;
eval([char([81 72 49 61]),'[87 114 105 116 116 101 110 32 98 121];'])
eval([char([81 72 50 61]),'[32 72 97 110 103 32 81 105 97 110];'])

if nargout == 0
    result = cell(nvar+1,6);
    result(1,:)={'',' Estimator','SE','SE_robust','t-stat','p-val'};
    for m=1:nvar
           result(m+1,1)={['C(',num2str(m-add_constant),')']};
           result(m+1,2:end)={estimator(m),SE(m),SE_robust(m),t_stat(m),p_val(m)};
    end
    disp(' ')
    disp(['Number of observations ',num2str(nobs)])
    disp(['Number of regressors ',num2str(nvar)])
    disp(result)
        
    disp(['R2:    ',num2str(R2)])
    disp(['Variance of s2:    ',num2str(sigma2)])
    disp(['Log likelihood: ',num2str(log_like)])
    disp(['D-W statistics:      ',num2str(DW)])
end
 

==> anc/a1_Simulate_Size_MSE_ARMA.m <==
%{
On Robust Inference in Time Series Regression
Baillie, Diebold, Kapetanios, Kim and Mora 

--Simulate MSE and Size for the pool of tests and ARMA dgps

This script: Aaron Mora Melendez
aaronmor@sas.upenn.edu
November 2022
%}

clear; clc;

% Number of simulations
M=10000;

% Fixed autocorrelation parameter for the x process
rho_x=0.7;
beta_dgp=1;
beta_h0=1;

% Sample Sizes
T=[50, 200, 600, 2500];
LT=length(T);

% Rho values
Rho=[0, 0.3, 0.5, 0.7, 0.9, 0.95, 0.99];
LR=length(Rho);

%% --------------------AR CASE

% Storage Objects

Table1_AR_MSE=zeros(22,LR,LT);
%-Columns: vary by rho
%-Rows: HAC Bias, FGLS Bias, DRGLS Bias, DynReg Bias,
%       HAC Var, FGLS Var, DRGLS Var, DynReg Var,
%       RE_HAC, RE_FGLS, RE_DRGLS
%       Median Lag FGLS, Mean Lag FGLS,
%       Median Lag DynReg, Mean Lag DynReg,
%       DynReg_AIC Bias, DynReg_AIC MSE,
%       RE_AIC_HAC, RE_AIC_FGLS, RE_AIC_DRGLS,
%       Median AIC Lag, Mean AIC Lag
%-Third dimension: Sample Size

Table3_AR_Size=zeros(12,LR,LT);
%-Columns: vary by rho
%-Rows: OLS, NW, NWA,NW-LLSW,
%       NW-KV, M-LLSW, FGLS, DRGLS
%       DynReg, DynReg_AIC, Hausman Test 1, Hausman Test 2
%-Third dimension: Sample Size

fprintf('\n \n \n')
disp('--------! Starting Tables for the AR Case !-----------')
parpool(12)
rng(657) %Set random seed
tic;
for r=1:LR
    for t=1:LT
        
        %Storage Objects for each sample
        
        %Rejection Frequencies
        count_ols=zeros(M,1);
        count_nw=zeros(M,1);
        count_nwa=zeros(M,1);
        count_nwllsw=zeros(M,1);
        count_kv=zeros(M,1);
        count_mllsw=zeros(M,1);
        count_fgls=zeros(M,1);
        count_drgls=zeros(M,1);
        count_dynreg_AIC=zeros(M,1);
        count_dynreg_BIC=zeros(M,1);
        count_hausman1=zeros(M,1);
        count_hausman2=zeros(M,1);
        
        c_ols=zeros(M,1);               % OLS Coef
        c_fgls=zeros(M,1);              % FGLS Coef
        c_drgls=zeros(M,1);             % DRGLS Coef
        c_dynreg_BIC=zeros(M,1);        % DynReg Coef BIC
        c_dynreg_AIC=zeros(M,1);        % DynReg Coef AIC
        lags_dynreg_BIC=zeros(M,1);     % DynReg Lag BIC
        lags_dynreg_AIC=zeros(M,1);     % DynReg Lag AIC
        lags_fgls_BIC=zeros(M,1);       % FGLS Lag BIC
        
        Tvalue=T(t);
        Rhovalue=Rho(r);
        
        % Sim a dataset and perform the tests given the sample size and rho value
        parfor m=1:M
            [coefs, TestRej, IClags]=genData_n_Test_ARMA(Tvalue, Rhovalue,rho_x, beta_dgp, beta_h0, "AR");
            % Coefficients 
            c_ols(m)=coefs(1);
            c_dynreg_BIC(m)=coefs(2);
            c_dynreg_AIC(m)=coefs(3);
            c_fgls(m)=coefs(4);
            c_drgls(m)=coefs(5);
            % Test Decisions 
            count_ols(m)=TestRej(1);
            count_nw(m)=TestRej(2);
            count_nwa(m)=TestRej(3);
            count_nwllsw(m)=TestRej(4);
            count_kv(m)=TestRej(5);
            count_mllsw(m)=TestRej(6);
            count_fgls(m)=TestRej(7);
            count_drgls(m)=TestRej(8);
            count_dynreg_BIC(m)=TestRej(9);
            count_dynreg_AIC(m)=TestRej(10);
            count_hausman1(m)=TestRej(11);
            count_hausman2(m)=TestRej(12);
            % Selected Lags 
            lags_dynreg_BIC(m)=IClags(1);
            lags_dynreg_AIC(m)=IClags(2);
            lags_fgls_BIC(m)=IClags(3); 
        end
        
        % Compute the statistics for the (T,rho) combination
        % Estimation Statistics
        Table1_AR_MSE(1,r,t)=mean(c_ols-beta_dgp);                         % HAC Bias
        Table1_AR_MSE(2,r,t)=mean(c_fgls-beta_dgp);                        % FGLS Bias
        Table1_AR_MSE(3,r,t)=mean(c_drgls-beta_dgp);                       % DRGLS Bias
        Table1_AR_MSE(4,r,t)=mean(c_dynreg_BIC-beta_dgp);                  % DynReg Bias
        
        Table1_AR_MSE(5,r,t)=mean((c_ols-beta_dgp).^2);                    % HAC MSE
        Table1_AR_MSE(6,r,t)=mean((c_fgls-beta_dgp).^2);                   % FGLS MSE
        Table1_AR_MSE(7,r,t)=mean((c_drgls-beta_dgp).^2);                  % DRGLS MSE
        Table1_AR_MSE(8,r,t)=mean((c_dynreg_BIC-beta_dgp).^2);             % DynReg MSE
        
        Table1_AR_MSE(9,r,t)=Table1_AR_MSE(5,r,t)/Table1_AR_MSE(8,r,t);    % RE_HAC
        Table1_AR_MSE(10,r,t)=Table1_AR_MSE(6,r,t)/Table1_AR_MSE(8,r,t);   % RE_FGLS
        Table1_AR_MSE(11,r,t)=Table1_AR_MSE(7,r,t)/Table1_AR_MSE(8,r,t);   % RE_DRGLS
        
        Table1_AR_MSE(12,r,t)=median(lags_fgls_BIC);                       % Median Lag fgls
        Table1_AR_MSE(13,r,t)=mean(lags_fgls_BIC);                         % Mean Lag fgls
        Table1_AR_MSE(14,r,t)=median(lags_dynreg_BIC);                     % Median Lag DynReg
        Table1_AR_MSE(15,r,t)=mean(lags_dynreg_BIC);                       % Mean Lag DynReg
        
        Table1_AR_MSE(16,r,t)=mean(c_dynreg_AIC-beta_dgp);                 % DR_AIC Bias
        Table1_AR_MSE(17,r,t)=mean((c_dynreg_AIC-beta_dgp).^2);            % DR_AIC MSE
        Table1_AR_MSE(18,r,t)=Table1_AR_MSE(5,r,t)/Table1_AR_MSE(17,r,t);  % RE_AIC_HAC
        Table1_AR_MSE(19,r,t)=Table1_AR_MSE(6,r,t)/Table1_AR_MSE(17,r,t);  % RE_AIC_FGLS
        Table1_AR_MSE(20,r,t)=Table1_AR_MSE(7,r,t)/Table1_AR_MSE(17,r,t);  % RE_AIC_DRGLS,
        Table1_AR_MSE(21,r,t)=median(lags_dynreg_AIC);                     % Median AIC Lag
        Table1_AR_MSE(22,r,t)=mean(lags_dynreg_AIC);                       % Mean AIC Lag
                 
        % Empirical Size Rejections
        Table3_AR_Size(1,r,t)=mean(count_ols);          % Size for OLS test
        Table3_AR_Size(2,r,t)=mean(count_nw);           % Size for NW test
        Table3_AR_Size(3,r,t)=mean(count_nwa);          % Size for NWA test
        Table3_AR_Size(4,r,t)=mean(count_nwllsw);       % Size NW-LLSW test
        Table3_AR_Size(5,r,t)=mean(count_kv);           % Size for NW-KV test
        Table3_AR_Size(6,r,t)=mean(count_mllsw);        % Size for M-LLSW test
        Table3_AR_Size(7,r,t)=mean(count_fgls);         % Size for FGLS
        Table3_AR_Size(8,r,t)=mean(count_drgls);        % Size for DRGLS
        Table3_AR_Size(9,r,t)=mean(count_dynreg_BIC);   % Size for Dynreg test
        Table3_AR_Size(10,r,t)=mean(count_dynreg_AIC);  % Size for Dynreg_AIC test
        Table3_AR_Size(11,r,t)=mean(count_hausman1);    % Size for Hausman Test 1
        Table3_AR_Size(12,r,t)=mean(count_hausman2);    % Size for Hausman Test 2
        
        fprintf('----Computations for rho= %f and T= %d  completed.\n', Rho(r), T(t));
    end
end

fprintf('\n \n \n')
disp('--------! Simulation Completed !-----------')
disp('--------! Bias, Var, MSE Table !-----------')
disp(Table1_AR_MSE)
disp('--------! Size Table !-----------')
disp(Table3_AR_Size)
toc;
save('Tables_AR_MSE_Size', 'Table1_AR_MSE', 'Table3_AR_Size')

poolobj = gcp('nocreate'); delete(poolobj);
load handel;sound(y,Fs)

%% --------------------MA CASE


fprintf('\n \n \n')
disp('--------! Starting Tables for the MA Case !-----------')

Table1_MA_MSE=zeros(22,LR,LT);
Table3_MA_Size=zeros(12,LR,LT);

fprintf('\n \n \n')
disp('--------! Starting Tables for the MA Case !-----------')
parpool(12)
rng(1122) %Set random seed
tic;
for r=1:LR
    for t=1:LT
        %Storage Objects for each sample
        
        %Rejection Frequencies
        count_ols=zeros(M,1);
        count_nw=zeros(M,1);
        count_nwa=zeros(M,1);
        count_nwllsw=zeros(M,1);
        count_kv=zeros(M,1);
        count_mllsw=zeros(M,1);
        count_fgls=zeros(M,1);
        count_drgls=zeros(M,1);
        count_dynreg_AIC=zeros(M,1);
        count_dynreg_BIC=zeros(M,1);
        count_hausman1=zeros(M,1);
        count_hausman2=zeros(M,1);
        
        c_ols=zeros(M,1);               % OLS Coef
        c_fgls=zeros(M,1);              % OLS Coef
        c_drgls=zeros(M,1);             % OLS Coef
        c_dynreg_BIC=zeros(M,1);        % DynReg Coef BIC
        c_dynreg_AIC=zeros(M,1);        % DynReg Coef AIC
        lags_dynreg_BIC=zeros(M,1);     % DynReg Lag BIC
        lags_dynreg_AIC=zeros(M,1);     % DynReg Lag AIC
        lags_fgls_BIC=zeros(M,1);       % FGLS Lag BIC
        
        Tvalue=T(t);
        Rhovalue=Rho(r);
        
        % Sim a dataset and perform the tests given the sample size and rho value
        parfor m=1:M
            [coefs, TestRej, IClags]=genData_n_Test_ARMA(Tvalue, Rhovalue,rho_x, beta_dgp, beta_h0, "MA");
            % Coefficients 
            c_ols(m)=coefs(1);
            c_dynreg_BIC(m)=coefs(2);
            c_dynreg_AIC(m)=coefs(3);
            c_fgls(m)=coefs(4);
            c_drgls(m)=coefs(5);
            % Test Decisions 
            count_ols(m)=TestRej(1);
            count_nw(m)=TestRej(2);
            count_nwa(m)=TestRej(3);
            count_nwllsw(m)=TestRej(4);
            count_kv(m)=TestRej(5);
            count_mllsw(m)=TestRej(6);
            count_fgls(m)=TestRej(7);
            count_drgls(m)=TestRej(8);
            count_dynreg_BIC(m)=TestRej(9);
            count_dynreg_AIC(m)=TestRej(10);
            count_hausman1(m)=TestRej(11);
            count_hausman2(m)=TestRej(12);
            % Selected Lags 
            lags_dynreg_BIC(m)=IClags(1);
            lags_dynreg_AIC(m)=IClags(2);
            lags_fgls_BIC(m)=IClags(3); 
        end
        
        % Compute the statistics for the (T,rho) combination
        % Estimation Statistics
        Table1_MA_MSE(1,r,t)=mean(c_ols-beta_dgp);                         % HAC Bias
        Table1_MA_MSE(2,r,t)=mean(c_fgls-beta_dgp);                        % FGLS Bias
        Table1_MA_MSE(3,r,t)=mean(c_drgls-beta_dgp);                       % DRGLS Bias
        Table1_MA_MSE(4,r,t)=mean(c_dynreg_BIC-beta_dgp);                  % DynReg Bias
        
        Table1_MA_MSE(5,r,t)=mean((c_ols-beta_dgp).^2);                    % HAC MSE
        Table1_MA_MSE(6,r,t)=mean((c_fgls-beta_dgp).^2);                   % FGLS MSE
        Table1_MA_MSE(7,r,t)=mean((c_drgls-beta_dgp).^2);                  % DRGLS MSE
        Table1_MA_MSE(8,r,t)=mean((c_dynreg_BIC-beta_dgp).^2);             % DynReg MSE
        
        Table1_MA_MSE(9,r,t)=Table1_MA_MSE(5,r,t)/Table1_MA_MSE(8,r,t);    % RE_HAC
        Table1_MA_MSE(10,r,t)=Table1_MA_MSE(6,r,t)/Table1_MA_MSE(8,r,t);   % RE_FGLS
        Table1_MA_MSE(11,r,t)=Table1_MA_MSE(7,r,t)/Table1_MA_MSE(8,r,t);   % RE_DRGLS
        
        Table1_MA_MSE(12,r,t)=median(lags_fgls_BIC);                       % Median Lag fgls
        Table1_MA_MSE(13,r,t)=mean(lags_fgls_BIC);                         % Mean Lag fgls
        Table1_MA_MSE(14,r,t)=median(lags_dynreg_BIC);                     % Median Lag DynReg
        Table1_MA_MSE(15,r,t)=mean(lags_dynreg_BIC);                       % Mean Lag DynReg
        
        Table1_MA_MSE(16,r,t)=mean(c_dynreg_AIC-beta_dgp);                 % DR_AIC Bias
        Table1_MA_MSE(17,r,t)=mean((c_dynreg_AIC-beta_dgp).^2);            % DR_AIC MSE
        Table1_MA_MSE(18,r,t)=Table1_MA_MSE(5,r,t)/Table1_MA_MSE(17,r,t);  % RE_AIC_HAC
        Table1_MA_MSE(19,r,t)=Table1_MA_MSE(6,r,t)/Table1_MA_MSE(17,r,t);  % RE_AIC_FGLS
        Table1_MA_MSE(20,r,t)=Table1_MA_MSE(7,r,t)/Table1_MA_MSE(17,r,t);  % RE_AIC_DRGLS,
        Table1_MA_MSE(21,r,t)=median(lags_dynreg_AIC);                     % Median AIC Lag
        Table1_MA_MSE(22,r,t)=mean(lags_dynreg_AIC);                       % Mean AIC Lag
                 
        % Empirical Size Rejections
        Table3_MA_Size(1,r,t)=mean(count_ols);          % Size for OLS test
        Table3_MA_Size(2,r,t)=mean(count_nw);           % Size for NW test
        Table3_MA_Size(3,r,t)=mean(count_nwa);          % Size for NWA test
        Table3_MA_Size(4,r,t)=mean(count_nwllsw);       % Size NW-LLSW test
        Table3_MA_Size(5,r,t)=mean(count_kv);           % Size for NW-KV test
        Table3_MA_Size(6,r,t)=mean(count_mllsw);        % Size for M-LLSW test
        Table3_MA_Size(7,r,t)=mean(count_fgls);         % Size for FGLS
        Table3_MA_Size(8,r,t)=mean(count_drgls);        % Size for DRGLS
        Table3_MA_Size(9,r,t)=mean(count_dynreg_BIC);   % Size for Dynreg test
        Table3_MA_Size(10,r,t)=mean(count_dynreg_AIC);  % Size for Dynreg_AIC test
        Table3_MA_Size(11,r,t)=mean(count_hausman1);    % Size for Hausman Test 1
        Table3_MA_Size(12,r,t)=mean(count_hausman2);    % Size for Hausman Test 2
        
        fprintf('----Computations for rho= %f and T= %d  completed.\n', Rho(r), T(t));
    end
end

fprintf('\n \n \n')
disp('--------! Simulation Completed !-----------')
disp('--------! Bias, Var, MSE Table !-----------')
disp(Table1_MA_MSE)
disp('--------! Size Table !-----------')
disp(Table3_MA_Size)
toc;
save('Tables_MA_MSE_Size', 'Table1_MA_MSE', 'Table3_MA_Size')

poolobj = gcp('nocreate'); delete(poolobj);
load handel;sound(y,Fs)

%% --------------------ARMA CASE

fprintf('\n \n \n')
disp('--------! Starting Tables for the ARMA Case !-----------')

Table1_ARMA_MSE=zeros(22,LR,LT);
Table3_ARMA_Size=zeros(12,LR,LT);

parpool(12)
rng(1122) %Set random seed
tic;
for r=1:LR
    for t=1:LT
        %Storage Objects for each sample
        
        %Rejection Frequencies
        count_ols=zeros(M,1);
        count_nw=zeros(M,1);
        count_nwa=zeros(M,1);
        count_nwllsw=zeros(M,1);
        count_kv=zeros(M,1);
        count_mllsw=zeros(M,1);
        count_fgls=zeros(M,1);
        count_drgls=zeros(M,1);
        count_dynreg_AIC=zeros(M,1);
        count_dynreg_BIC=zeros(M,1);
        count_hausman1=zeros(M,1);
        count_hausman2=zeros(M,1);
        
        c_ols=zeros(M,1);               % OLS Coef
        c_fgls=zeros(M,1);              % OLS Coef
        c_drgls=zeros(M,1);             % OLS Coef
        c_dynreg_BIC=zeros(M,1);        % DynReg Coef BIC
        c_dynreg_AIC=zeros(M,1);        % DynReg Coef AIC
        lags_dynreg_BIC=zeros(M,1);     % DynReg Lag BIC
        lags_dynreg_AIC=zeros(M,1);     % DynReg Lag AIC
        lags_fgls_BIC=zeros(M,1);       % FGLS Lag BIC
        
        Tvalue=T(t);
        Rhovalue=Rho(r);
        
        % Sim a dataset and perform the tests given the sample size and rho value
        parfor m=1:M
            [coefs, TestRej, IClags]=genData_n_Test_ARMA(Tvalue, Rhovalue,rho_x, beta_dgp, beta_h0, "ARMA");
            % Coefficients 
            c_ols(m)=coefs(1);
            c_dynreg_BIC(m)=coefs(2);
            c_dynreg_AIC(m)=coefs(3);
            c_fgls(m)=coefs(4);
            c_drgls(m)=coefs(5);
            % Test Decisions 
            count_ols(m)=TestRej(1);
            count_nw(m)=TestRej(2);
            count_nwa(m)=TestRej(3);
            count_nwllsw(m)=TestRej(4);
            count_kv(m)=TestRej(5);
            count_mllsw(m)=TestRej(6);
            count_fgls(m)=TestRej(7);
            count_drgls(m)=TestRej(8);
            count_dynreg_BIC(m)=TestRej(9);
            count_dynreg_AIC(m)=TestRej(10);
            count_hausman1(m)=TestRej(11);
            count_hausman2(m)=TestRej(12);
            % Selected Lags 
            lags_dynreg_BIC(m)=IClags(1);
            lags_dynreg_AIC(m)=IClags(2);
            lags_fgls_BIC(m)=IClags(3); 
        end
        
        % Compute the statistics for the (T,rho) combination
        % Estimation Statistics
        Table1_ARMA_MSE(1,r,t)=mean(c_ols-beta_dgp);                         % HAC Bias
        Table1_ARMA_MSE(2,r,t)=mean(c_fgls-beta_dgp);                        % FGLS Bias
        Table1_ARMA_MSE(3,r,t)=mean(c_drgls-beta_dgp);                       % DRGLS Bias
        Table1_ARMA_MSE(4,r,t)=mean(c_dynreg_BIC-beta_dgp);                  % DynReg Bias
        
        Table1_ARMA_MSE(5,r,t)=mean((c_ols-beta_dgp).^2);                    % HAC MSE
        Table1_ARMA_MSE(6,r,t)=mean((c_fgls-beta_dgp).^2);                   % FGLS MSE
        Table1_ARMA_MSE(7,r,t)=mean((c_drgls-beta_dgp).^2);                  % DRGLS MSE
        Table1_ARMA_MSE(8,r,t)=mean((c_dynreg_BIC-beta_dgp).^2);             % DynReg MSE
        
        Table1_ARMA_MSE(9,r,t)=Table1_ARMA_MSE(5,r,t)/Table1_ARMA_MSE(8,r,t);    % RE_HAC
        Table1_ARMA_MSE(10,r,t)=Table1_ARMA_MSE(6,r,t)/Table1_ARMA_MSE(8,r,t);   % RE_FGLS
        Table1_ARMA_MSE(11,r,t)=Table1_ARMA_MSE(7,r,t)/Table1_ARMA_MSE(8,r,t);   % RE_DRGLS
        
        Table1_ARMA_MSE(12,r,t)=median(lags_fgls_BIC);                       % Median Lag fgls
        Table1_ARMA_MSE(13,r,t)=mean(lags_fgls_BIC);                         % Mean Lag fgls
        Table1_ARMA_MSE(14,r,t)=median(lags_dynreg_BIC);                     % Median Lag DynReg
        Table1_ARMA_MSE(15,r,t)=mean(lags_dynreg_BIC);                       % Mean Lag DynReg
        
        Table1_ARMA_MSE(16,r,t)=mean(c_dynreg_AIC-beta_dgp);                 % DR_AIC Bias
        Table1_ARMA_MSE(17,r,t)=mean((c_dynreg_AIC-beta_dgp).^2);            % DR_AIC MSE
        Table1_ARMA_MSE(18,r,t)=Table1_ARMA_MSE(5,r,t)/Table1_ARMA_MSE(17,r,t);  % RE_AIC_HAC
        Table1_ARMA_MSE(19,r,t)=Table1_ARMA_MSE(6,r,t)/Table1_ARMA_MSE(17,r,t);  % RE_AIC_FGLS
        Table1_ARMA_MSE(20,r,t)=Table1_ARMA_MSE(7,r,t)/Table1_ARMA_MSE(17,r,t);  % RE_AIC_DRGLS,
        Table1_ARMA_MSE(21,r,t)=median(lags_dynreg_AIC);                     % Median AIC Lag
        Table1_ARMA_MSE(22,r,t)=mean(lags_dynreg_AIC);                       % Mean AIC Lag
                 
        % Empirical Size Rejections
        Table3_ARMA_Size(1,r,t)=mean(count_ols);          % Size for OLS test
        Table3_ARMA_Size(2,r,t)=mean(count_nw);           % Size for NW test
        Table3_ARMA_Size(3,r,t)=mean(count_nwa);          % Size for NWA test
        Table3_ARMA_Size(4,r,t)=mean(count_nwllsw);       % Size NW-LLSW test
        Table3_ARMA_Size(5,r,t)=mean(count_kv);           % Size for NW-KV test
        Table3_ARMA_Size(6,r,t)=mean(count_mllsw);        % Size for M-LLSW test
        Table3_ARMA_Size(7,r,t)=mean(count_fgls);         % Size for FGLS
        Table3_ARMA_Size(8,r,t)=mean(count_drgls);        % Size for DRGLS
        Table3_ARMA_Size(9,r,t)=mean(count_dynreg_BIC);   % Size for Dynreg test
        Table3_ARMA_Size(10,r,t)=mean(count_dynreg_AIC);  % Size for Dynreg_AIC test
        Table3_ARMA_Size(11,r,t)=mean(count_hausman1);    % Size for Hausman Test 1
        Table3_ARMA_Size(12,r,t)=mean(count_hausman2);    % Size for Hausman Test 2
        
        fprintf('----Computations for rho= %f and T= %d  completed.\n', Rho(r), T(t));
    end
end

fprintf('\n \n \n')
disp('--------! Simulation Completed !-----------')
disp('--------! Bias, Var, MSE Table !-----------')
disp(Table1_ARMA_MSE)
disp('--------! Size Table !-----------')
disp(Table3_ARMA_Size)
toc;
save('Tables_ARMA_MSE_Size', 'Table1_ARMA_MSE', 'Table3_ARMA_Size')

poolobj = gcp('nocreate'); delete(poolobj);
load handel;sound(y,Fs)
%-----------------FIN-------------------%


==> anc/a1_Simulate_Size_MSE_VAR.m <==
%{
On Robust Inference in Time Series Regression
Baillie, Diebold, Kapetanios, Kim and Mora 

--Simulate MSE and Size for the pool of tests and VAR dgps

This script: Aaron Mora Melendez
aaronmor@sas.upenn.edu
November 2022
%}
clear; clc;

% Number of simulations
M=10000;

% Fixed autocorrelation parameter for the x process
rho_x=0.7;

% Sample Sizes
T=[50, 200, 600, 2500];
LT=length(T);

% Storage Objects
Table1_VAR_MSE=zeros(15,4,LT);
%-Columns: vary by VAR specification
%-Rows: HAC Bias, FGLS Bias, DRGLS Bias, DynReg Bias,
%       HAC MSE, FGLS MSE, DRGLS MSE, DynReg MSE,
%       RE_HAC, RE_FGLS, RE_DRGLS,
%       Median BIC_FGLS Lag, Mean BIC_FGLS Lag,
%       Median BIC_DynReg Lag, Mean BIC_DynReg Lag
%-Third dimension: Sample Size

Table3_VAR_Size=zeros(12,4,LT);
%-Columns: vary by VAR specification
%-Rows: OLS, NW, NW-A,NW-LLSW,
%       NW-KV, M-LLSW, FGLS, DRGLS,
%       DynReg, DynReg_AIC, Hausman Test 1, Hausman Test 2
%-Third dimension: Sample Size

% VAR specifications
Phi1=[0.8 0.5; 0 0.5];%[0.4 0.7; 0 0.5];
Phi2=[0.4 0.7; 0.3 0.5];
Phi3=[0.4 0.7; 0 0.6];%[0.7 0.2; 0 0.4]; [0.1 0.8; 0 0.5];%
Phi4=[0.4 0.7; 0.3 0.6];%[0.7 0.2; 0.3 0.4];
%eig(Phi4)

Phi={Phi1, Phi2, Phi3, Phi4};

% beta values: DGP vs Tested value
beta_H0=1;
beta_dgp=1;

fprintf('\n \n \n')
disp('--------! Starting Tables !-----------')
parpool(12)
rng(1122) %Set random seed
tic;

for t=1:LT  %Iterate over sample sizes
    for i=1:4 %Iterate over VAR parameters
       
        %Rejection Frequencies
        count_ols=zeros(M,1);
        count_nw=zeros(M,1);
        count_nwa=zeros(M,1);
        count_nwllsw=zeros(M,1);
        count_kv=zeros(M,1);
        count_mllsw=zeros(M,1);
        count_fgls=zeros(M,1);
        count_drgls=zeros(M,1);
        count_dynreg_AIC=zeros(M,1);
        count_dynreg_BIC=zeros(M,1);
        count_hausman1=zeros(M,1);
        count_hausman2=zeros(M,1);

        c_ols=zeros(M,1);               % OLS Coef
        c_fgls=zeros(M,1);              % OLS Coef
        c_drgls=zeros(M,1);             % OLS Coef
        c_dynreg_BIC=zeros(M,1);        % DynReg Coef BIC
        c_dynreg_AIC=zeros(M,1);        % DynReg Coef AIC
        lag_dynreg_BIC=zeros(M,1);      % DynReg Lag BIC
        lag_dynreg_AIC=zeros(M,1);      % DynReg Lag AIC
        lag_fgls_BIC=zeros(M,1);        % FGLS Lag BIC
        % Define objects
        Tvalue=T(t);
        Phi_value=Phi{i};

        % Sim a dataset and perform the tests given a (T, Phi, Beta)
        parfor m=1:M
            [coefs, TestRej, IClags]=genData_n_Test_VAR(Tvalue, Phi_value, beta_dgp, beta_H0)
            % Coefficients results 
            c_ols(m)=coefs(1);
            c_dynreg_BIC(m)=coefs(2);
            c_dynreg_AIC(m)=coefs(3);
            c_fgls(m)=coefs(4);
            c_drgls(m)=coefs(5);
            % Rejection Counts
            count_ols(m)=TestRej(1);
            count_nw(m)=TestRej(2);
            count_nwa(m)=TestRej(3);
            count_nwllsw(m)=TestRej(4);
            count_kv(m)=TestRej(5);
            count_mllsw(m)=TestRej(6);
            count_fgls(m)=TestRej(7);
            count_drgls(m)=TestRej(8);
            count_dynreg_BIC(m)=TestRej(9);
            count_dynreg_AIC(m)=TestRej(10);
            count_hausman1(m)=TestRej(11);
            count_hausman2(m)=TestRej(12);
            % Selected Lags
            lag_dynreg_BIC(m)=IClags(1);
            lag_dynreg_AIC(m)=IClags(2);
            lag_fgls_BIC(m)=IClags(3);
        end
        % Compute the statistics for particular combination
        % Estimation Statistics
        Table1_VAR_MSE(1,i,t)=mean(c_ols-beta_dgp);                             % HAC Bias
        Table1_VAR_MSE(2,i,t)=mean(c_fgls-beta_dgp);                            % FGLS Bias
        Table1_VAR_MSE(3,i,t)=mean(c_drgls-beta_dgp);                           % DRGLS Bias
        Table1_VAR_MSE(4,i,t)=mean(c_dynreg_BIC-beta_dgp);                      % DynReg Bias

        Table1_VAR_MSE(5,i,t)=mean((c_ols-beta_dgp).^2);                        % HAC MSE
        Table1_VAR_MSE(6,i,t)=mean((c_fgls-beta_dgp).^2);                       % FGLS MSE
        Table1_VAR_MSE(7,i,t)=mean((c_drgls-beta_dgp).^2);                      % DRGLS MSE
        Table1_VAR_MSE(8,i,t)=mean((c_dynreg_BIC-beta_dgp).^2);                 % DynReg MSE

        Table1_VAR_MSE(9,i,t)=Table1_VAR_MSE(5,i,t)/Table1_VAR_MSE(8,i,t);      % RE HAC
        Table1_VAR_MSE(10,i,t)=Table1_VAR_MSE(6,i,t)/Table1_VAR_MSE(8,i,t);     % RE HAC
        Table1_VAR_MSE(11,i,t)=Table1_VAR_MSE(7,i,t)/Table1_VAR_MSE(8,i,t);     % RE HAC

        Table1_VAR_MSE(12,i,t)=median(lag_fgls_BIC);                            % Median Lag FGLS
        Table1_VAR_MSE(13,i,t)=mean(lag_fgls_BIC);                              % Mean Lag FGLS
        Table1_VAR_MSE(14,i,t)=median(lag_dynreg_BIC);                          % Median Lag FGLS
        Table1_VAR_MSE(15,i,t)=mean(lag_dynreg_BIC);                            % Mean Lag FGLS

        % Rejection Frequencies: First 4 columns for b=1; the other 4 for b=2
        Table3_VAR_Size(1,i,t)=mean(count_ols);          % Size for OLS test 
        Table3_VAR_Size(2,i,t)=mean(count_nw);           % Size for NW test
        Table3_VAR_Size(3,i,t)=mean(count_nwa);          % Size for NWA test
        Table3_VAR_Size(4,i,t)=mean(count_nwllsw);       % Size NW-LLSW test
        Table3_VAR_Size(5,i,t)=mean(count_kv);           % Size for NW-KV test
        Table3_VAR_Size(6,i,t)=mean(count_mllsw);        % Size for M-LLSW test
        Table3_VAR_Size(7,i,t)=mean(count_fgls);         % Size for FGLS
        Table3_VAR_Size(8,i,t)=mean(count_drgls);        % Size for DRGLS
        Table3_VAR_Size(9,i,t)=mean(count_dynreg_BIC);   % Size for Dynreg test
        Table3_VAR_Size(10,i,t)=mean(count_dynreg_AIC);  % Size for Dynreg_AIC test
        Table3_VAR_Size(11,i,t)=mean(count_hausman1);    % Size for Hausman Test 1
        Table3_VAR_Size(12,i,t)=mean(count_hausman2);    % Size for Hausman Test 2
            
        % Display message
        fprintf('----Computations for Var= %f and T= %d  completed.\n', i, T(t));
    end
end

fprintf('\n \n \n')
disp('--------! Simulation Completed !-----------')
disp('--------! Bias, Var, MSE Table !-----------')
disp(Table1_VAR_MSE)
disp('--------! Size Table !-----------')
disp(Table3_VAR_Size)
toc;
save('Tables_VAR_MSE_Size', 'Table1_VAR_MSE', 'Table3_VAR_Size')

poolobj = gcp('nocreate'); delete(poolobj);
load handel;sound(y,Fs)
%-----------------FIN-------------------%


==> anc/a1_Simulate_Size_MSE_lagsX.m <==
%{
On Robust Inference in Time Series Regression
Baillie, Diebold, Kapetanios, Kim and Mora 

--Simulate MSE and Size for the pool of tests and an DGP with lags of X,Y 

This script: Aaron Mora Melendez
aaronmor@sas.upenn.edu
November 2022
%}

clear; clc;

% Number of simulations
M=10000;

% Fixed autocorrelation parameter for the x process
rho_x=0.7;

%Values for 
rho_yGrid=[0, .5, .7, .9, .95];
Lrho=length(rho_yGrid);

% Sample Sizes
T=[50, 200, 600, 2500];
LT=length(T);

% Storage Objects
Table1_lagsX_MSE=zeros(15,Lrho,LT);
%-Columns: Rho_y values
%-Rows: HAC Bias, FGLS Bias, DRGLS Bias, DynReg Bias,
%       HAC MSE, FGLS MSE, DRGLS MSE, DynReg MSE,
%       RE_HAC, RE_FGLS, RE_DRGLS,
%       Median BIC_FGLS Lag, Mean BIC_FGLS Lag,
%       Median BIC_DynReg Lag, Mean BIC_DynReg Lag
%-Third dimension: Sample Size

Table3_lagsX_Size=zeros(12,Lrho,LT);
%-Columns: Rho_y values
%-Rows: OLS, NW, NW-A,NW-LLSW,
%       NW-KV, M-LLSW, FGLS, DRGLS,
%       DynReg, DynReg_AIC, Hausman Test 1, Hausman Test 2
%-Third dimension: Sample Size

% beta values: DGP vs Tested value
beta_H0=1;
beta_dgp=1;

fprintf('\n \n \n')
disp('--------! Starting Tables !-----------')
parpool(12)
rng(1122) %Set random seed
tic;

for t=1:LT %Iterate over sample sizes
    for r=1:Lrho %Iterate over values for rho_y
        %Rejection Frequencies
        count_ols=zeros(M,1);
        count_nw=zeros(M,1);
        count_nwa=zeros(M,1);
        count_nwllsw=zeros(M,1);
        count_kv=zeros(M,1);
        count_mllsw=zeros(M,1);
        count_fgls=zeros(M,1);
        count_drgls=zeros(M,1);
        count_dynreg_AIC=zeros(M,1);
        count_dynreg_BIC=zeros(M,1);
        count_hausman1=zeros(M,1);
        count_hausman2=zeros(M,1);

        c_ols=zeros(M,1);               % OLS Coef
        c_fgls=zeros(M,1);              % OLS Coef
        c_drgls=zeros(M,1);             % OLS Coef
        c_dynreg_BIC=zeros(M,1);        % DynReg Coef BIC
        c_dynreg_AIC=zeros(M,1);        % DynReg Coef AIC
        lag_dynreg_BIC=zeros(M,1);      % DynReg Lag BIC
        lag_dynreg_AIC=zeros(M,1);      % DynReg Lag AIC
        lag_fgls_BIC=zeros(M,1);        % FGLS Lag BIC
        % Define objects
        Tvalue=T(t);
        rho_y=rho_yGrid(r);
        
        % Sim a dataset and perform the tests given a (T, Phi, Beta)
        parfor m=1:M
            [coefs, TestRej, IClags]=genData_n_Test_lagsX(Tvalue, rho_x, rho_y, beta_dgp, beta_H0)
            % Coefficients results 
            c_ols(m)=coefs(1);
            c_dynreg_BIC(m)=coefs(2);
            c_dynreg_AIC(m)=coefs(3);
            c_fgls(m)=coefs(4);
            c_drgls(m)=coefs(5);
            % Rejection Counts
            count_ols(m)=TestRej(1);
            count_nw(m)=TestRej(2);
            count_nwa(m)=TestRej(3);
            count_nwllsw(m)=TestRej(4);
            count_kv(m)=TestRej(5);
            count_mllsw(m)=TestRej(6);
            count_fgls(m)=TestRej(7);
            count_drgls(m)=TestRej(8);
            count_dynreg_BIC(m)=TestRej(9);
            count_dynreg_AIC(m)=TestRej(10);
            count_hausman1(m)=TestRej(11);
            count_hausman2(m)=TestRej(12);
            % Selected Lags
            lag_dynreg_BIC(m)=IClags(1);
            lag_dynreg_AIC(m)=IClags(2);
            lag_fgls_BIC(m)=IClags(3);
        end
        % Compute the statistics for particular combination
        % Estimation Statistics
        Table1_lagsX_MSE(1,r,t)=mean(c_ols-beta_dgp);                             % HAC Bias
        Table1_lagsX_MSE(2,r,t)=mean(c_fgls-beta_dgp);                            % FGLS Bias
        Table1_lagsX_MSE(3,r,t)=mean(c_drgls-beta_dgp);                           % DRGLS Bias
        Table1_lagsX_MSE(4,r,t)=mean(c_dynreg_BIC-beta_dgp);                      % DynReg Bias

        Table1_lagsX_MSE(5,r,t)=mean((c_ols-beta_dgp).^2);                        % HAC MSE
        Table1_lagsX_MSE(6,r,t)=mean((c_fgls-beta_dgp).^2);                       % FGLS MSE
        Table1_lagsX_MSE(7,r,t)=mean((c_drgls-beta_dgp).^2);                      % DRGLS MSE
        Table1_lagsX_MSE(8,r,t)=mean((c_dynreg_BIC-beta_dgp).^2);                 % DynReg MSE

        Table1_lagsX_MSE(9,r,t)=Table1_lagsX_MSE(5,r,t)/Table1_lagsX_MSE(8,r,t);      % RE HAC
        Table1_lagsX_MSE(10,r,t)=Table1_lagsX_MSE(6,r,t)/Table1_lagsX_MSE(8,r,t);     % RE HAC
        Table1_lagsX_MSE(11,r,t)=Table1_lagsX_MSE(7,r,t)/Table1_lagsX_MSE(8,r,t);     % RE HAC

        Table1_lagsX_MSE(12,r,t)=median(lag_fgls_BIC);                            % Median Lag FGLS
        Table1_lagsX_MSE(13,r,t)=mean(lag_fgls_BIC);                              % Mean Lag FGLS
        Table1_lagsX_MSE(14,r,t)=median(lag_dynreg_BIC);                          % Median Lag FGLS
        Table1_lagsX_MSE(15,r,t)=mean(lag_dynreg_BIC);                            % Mean Lag FGLS
        
        % Rejection Frequencies: 
        Table3_lagsX_Size(1,r,t)=mean(count_ols);          % Size for OLS test 
        Table3_lagsX_Size(2,r,t)=mean(count_nw);           % Size for NW test
        Table3_lagsX_Size(3,r,t)=mean(count_nwa);          % Size for NWA test
        Table3_lagsX_Size(4,r,t)=mean(count_nwllsw);       % Size NW-LLSW test
        Table3_lagsX_Size(5,r,t)=mean(count_kv);           % Size for NW-KV test
        Table3_lagsX_Size(6,r,t)=mean(count_mllsw);        % Size for M-LLSW test
        Table3_lagsX_Size(7,r,t)=mean(count_fgls);         % Size for FGLS
        Table3_lagsX_Size(8,r,t)=mean(count_drgls);        % Size for DRGLS
        Table3_lagsX_Size(9,r,t)=mean(count_dynreg_BIC);   % Size for Dynreg test
        Table3_lagsX_Size(10,r,t)=mean(count_dynreg_AIC);  % Size for Dynreg_AIC test
        Table3_lagsX_Size(11,r,t)=mean(count_hausman1);    % Size for Hausman Test 1
        Table3_lagsX_Size(12,r,t)=mean(count_hausman2);    % Size for Hausman Test 2
        
        % Display message
        fprintf('----Computations for rho_y= %f and T= %d  completed.\n', rho_y, T(t));
    end
end

fprintf('\n \n \n')
disp('--------! Simulation Completed !-----------')
disp('--------! Bias, Var, MSE Table !-----------')
disp(Table1_lagsX_MSE)
disp('--------! Size Table !-----------')
disp(Table3_lagsX_Size)
toc;
save('Tables_lagsX_MSE_Size', 'Table1_lagsX_MSE', 'Table3_lagsX_Size')

poolobj = gcp('nocreate'); delete(poolobj);
load handel;sound(y,Fs)
%-----------------FIN-------------------%


==> anc/a4_PredAcc_Table.m <==
%{
On Robust Inference in Time Series Regression
Baillie, Diebold, Kapetanios, Kim and Mora 

--Code to generate the predictive accuracy table

This script: Aaron Mora Melendez
aaronmor@sas.upenn.edu
November 2022
%}
clc; clear;

M=10000; %Number of MC simulation
Tvalues=[50,200,600,2500];
Rhovalues=[0,0.3,0.5,0.7,0.9,0.95,0.99];
LR=length(Rhovalues); LT=length(Tvalues);

tic;
% Rows: RE_est HAC, FGLS, DRGLS, Dynreg
RE_pred_AR=zeros(4,LR,LT);
RE_pred_MA=zeros(4,LR,LT);

rng(154) %Set random seed
parpool(12);
for r=1:LR
    for t=1:LT
        T=Tvalues(t);
        rho=Rhovalues(r);
        %--------------- Do AR Case------------------%
        %Storage objects
        FE_opt=zeros(M,1);
        FE_HAC=zeros(M,1);
        FE_FGLS=zeros(M,1);
        FE_DRGLS=zeros(M,1);
        FE_Dynreg=zeros(M,1);
        %Perform Exercise per MonteCarlo 
        parfor m=1:M
            [fe_opt,FE_tests]=predictiveAcc(T,rho, 'AR')
            FE_opt(m)=fe_opt;
            FE_HAC(m)=FE_tests(1);
            FE_FGLS(m)=FE_tests(2);
            FE_DRGLS(m)=FE_tests(3);
            FE_Dynreg(m)=FE_tests(4);
        end
        %Compute MSPE
        MSPE_opt=sum(FE_opt.^2);
        MSPE_HAC=sum(FE_HAC.^2);
        MSPE_FGLS=sum(FE_FGLS.^2);
        MSPE_DRGLS=sum(FE_DRGLS.^2);
        MSPE_Dynreg=sum(FE_Dynreg.^2);
        
        % Save Results for AR
        RE_pred_AR(1,r,t)=MSPE_HAC/MSPE_opt;
        RE_pred_AR(2,r,t)=MSPE_FGLS/MSPE_opt;
        RE_pred_AR(3,r,t)=MSPE_DRGLS/MSPE_opt;
        RE_pred_AR(4,r,t)=MSPE_Dynreg/MSPE_opt;
        
        %--------------- Do MA Case------------------%
        
        %Storage objects
        FE_opt=zeros(M,1);
        FE_HAC=zeros(M,1);
        FE_FGLS=zeros(M,1);
        FE_DRGLS=zeros(M,1);
        FE_Dynreg=zeros(M,1);
        %Perform Exercise per MonteCarlo 
        parfor m=1:M
            [fe_opt,FE_tests]=predictiveAcc(T,rho, 'MA')
            FE_opt(m)=fe_opt;
            FE_HAC(m)=FE_tests(1);
            FE_FGLS(m)=FE_tests(2);
            FE_DRGLS(m)=FE_tests(3);
            FE_Dynreg(m)=FE_tests(4);
        end
        %Compute MSPE
        MSPE_opt=sum(FE_opt.^2);
        MSPE_HAC=sum(FE_HAC.^2);
        MSPE_FGLS=sum(FE_FGLS.^2);
        MSPE_DRGLS=sum(FE_DRGLS.^2);
        MSPE_Dynreg=sum(FE_Dynreg.^2);
        
        % Save Results for MA
        RE_pred_MA(1,r,t)=MSPE_HAC/MSPE_opt;
        RE_pred_MA(2,r,t)=MSPE_FGLS/MSPE_opt;
        RE_pred_MA(3,r,t)=MSPE_DRGLS/MSPE_opt;
        RE_pred_MA(4,r,t)=MSPE_Dynreg/MSPE_opt;
                
        fprintf('----Sample Size %.2f and Rho %.2f completed. \n', T, rho);
    end
end

fprintf('\n \n \n')
disp('--------! Estimation Completed !-----------')
disp('--------! Predictive Acc Table AR !-----------')
disp(RE_pred_AR)
disp('--------! Predictive Acc Table MA !-----------')
disp(RE_pred_MA)
toc;
save('tables/Tables_PredAcc','RE_pred_AR','RE_pred_MA');

poolobj = gcp('nocreate'); delete(poolobj);

%---------FIN----------%

==> anc/a5_RE_Figure.m <==
%{
On Robust Inference in Time Series Regression
Baillie, Diebold, Kapetanios and Kim 

--Code to generate Relative Efficicency Figure

This script: Aaron Mora Melendez
aaronmor@sas.upenn.edu
July 2022
%}

clear; clc;

% Plot parameters
alpha=0.05;
edgeA='0.5'; %alpha for the edges of the interpolation
faceA='0.6'; %alpha for the face of the interpolation
faceC='interp';
x_low=0.5;

Tvalues=[50,200,500,1000,1500,2000,2500];
Rhovalues=[0,0.1,0.2,0.3,0.4,0.5,0.6,0.7,0.8,0.9,0.95,0.99];

%Create grid of (T,rho) values
X=combvec(Rhovalues,Tvalues)'; %X(:,1) for rho, X(:,2) for T
x1=X(:,1); x2=X(:,2);

%---- Code for figure of Relative Efficiency Estimation

load 'tables/Figure_RE_Data.mat'
REest=squeeze(RE_AR(1,:,:)); REest=REest(:);

%Limits of the colorbar
bottom = min(REest); top=maxk(REest,10); top=top(end);
zlimTop=40;

subplot(2,1,1);
F=scatteredInterpolant(x1,x2,REest);
[xq,yq] = meshgrid(0:.03:0.99,50:50:2500);
vq = F(xq,yq);

mesh(xq,yq,vq,'EdgeAlpha',edgeA,'FaceAlpha',faceA,'EdgeColor', 'flat','FaceColor',faceC)
colormap('jet')
hold on
title('RE Estimation')
zlabel('RE_{est}'); xlabel('\rho'); ylabel('Sample Size (T)')
xlim([x_low 1]); ylim([50 2500]); zlim([0 zlimTop])
clim manual
clim([bottom top]);
hold off

%---- Code for figure of Relative Efficiency Prediction

load 'tables/Tables_PredAcc.mat'
REpred=reshape(RE_pred_AR.',1,[])';

%Limits of the colorbar
bottom = min(REpred); top=maxk(REpred,3); top=top(end);
zlimTop=30;

subplot(2,1,2);
F=scatteredInterpolant(x1,x2,REpred);
[xq,yq] = meshgrid(0:.03:0.99,50:50:2500);
vq = F(xq,yq);

mesh(xq,yq,vq,'EdgeAlpha',edgeA,'FaceAlpha',faceA,'EdgeColor', 'flat','FaceColor',faceC)
hold on
title('RE Prediction')
zlabel('RE_{pred}'); xlabel('\rho'); ylabel('Sample Size (T)')
xlim([x_low 1]); ylim([50 2500]); zlim([0 zlimTop])
clim manual
clim([bottom top]);
hold off

%--- Save plot
set(gcf, 'Position',  [100, 100, 800, 800])
saveas(gcf, strcat('plots/RE_AR_BIC.png'))

%---------FIN----------%


==> anc/a6_Power_Figures_Data_AR.m <==
%{
On Robust Inference in Time Series Regression
Baillie, Diebold, Kapetanios, Kim and Mora 

--Code to generate the data points for the power figures
--ARMA DGPs

This script: Aaron Mora Melendez
aaronmor@sas.upenn.edu
November 2022
%}
clear; clc;

M=10000;
rho_x=0.7;
beta_h0=1;
beta_grid=1:0.1:1.5; 
Lbeta=length(beta_grid);

%------------Do the fixed T case-------------------------%

Tvalue=200;
rho_grid=[0 0.3 0.5 0.7 0.9 0.95];
LR=length(rho_grid);

Power_fixedT_AR=zeros(Lbeta,LR,10);
%Rows: beta values
%Columns: rho values
%3rd Dim Power: OLS, NW, NWA,NW-LLSW,
%       NW-KV, M-LLSW, FGLS, DRGLS
%       DynReg, DynReg_AIC


rng(154) %Set random seed
tic;
parpool(12)
%parpool(Lbeta)

fprintf('\n \n \n')
disp('--------! Doing Fixed T case !-----------')

for i=1:Lbeta %Iterate over beta values
    for r=1:LR %Iterate over rho values
        beta_dgp_value=beta_grid(i);
        rho_value=rho_grid(r);
        model='AR';
        
        %Storage Objects for each sample
        %Rejection Frequencies
        count_ols=zeros(M,1);
        count_nw=zeros(M,1);
        count_nwa=zeros(M,1);
        count_nwllsw=zeros(M,1);
        count_kv=zeros(M,1);
        count_mllsw=zeros(M,1);
        count_fgls=zeros(M,1);
        count_drgls=zeros(M,1);
        count_dynreg_AIC=zeros(M,1);
        count_dynreg_BIC=zeros(M,1);
        count_hausman1=zeros(M,1);
        count_hausman2=zeros(M,1);
        
        % Sim a dataset and perform the tests given the sample size and rho value
        parfor m=1:M
            [~, TestRej, ~]=genData_n_Test_ARMA(Tvalue, rho_value,rho_x, beta_dgp_value, beta_h0, model);
            % Test Decisions 
            count_ols(m)=TestRej(1);
            count_nw(m)=TestRej(2);
            count_nwa(m)=TestRej(3);
            count_nwllsw(m)=TestRej(4);
            count_kv(m)=TestRej(5);
            count_mllsw(m)=TestRej(6);
            count_fgls(m)=TestRej(7);
            count_drgls(m)=TestRej(8);
            count_dynreg_BIC(m)=TestRej(9);
            count_dynreg_AIC(m)=TestRej(10);
            count_hausman1(m)=TestRej(11);
            count_hausman2(m)=TestRej(12);
        end
        
        % Compute the statistics for the (T,rho) combination
        % Empirical Size Rejections
        Power_fixedT_AR(i,r,1)=mean(count_ols);          % Size for OLS test
        Power_fixedT_AR(i,r,2)=mean(count_nw);           % Size for NW test
        Power_fixedT_AR(i,r,3)=mean(count_nwa);          % Size for NWA test
        Power_fixedT_AR(i,r,4)=mean(count_nwllsw);       % Size NW-LLSW test
        Power_fixedT_AR(i,r,5)=mean(count_kv);           % Size for NW-KV test
        Power_fixedT_AR(i,r,6)=mean(count_mllsw);        % Size for M-LLSW test
        Power_fixedT_AR(i,r,7)=mean(count_fgls);         % Size for FGLS
        Power_fixedT_AR(i,r,8)=mean(count_drgls);        % Size for DRGLS
        Power_fixedT_AR(i,r,9)=mean(count_dynreg_BIC);   % Size for Dynreg test
        Power_fixedT_AR(i,r,10)=mean(count_dynreg_AIC);  % Size for Dynreg_AIC test

        fprintf('----Computations for %s with rho= %f and T= %d  completed.\n', model,rho_value, Tvalue);
    end
end

%------------Do the fixed rho case-------------------------%

fprintf('\n \n \n')
disp('--------! Doing Fixed Rho case !-----------')


rho_value=0.7;%0.5;
T_grid=[50 200 600 2500];
LT=length(T_grid);
 
Power_fixedRho_AR=zeros(Lbeta,LT,10);

for b=1:Lbeta
    for t=1:LT
        beta_dgp_value=beta_grid(b);
        Tvalue=T_grid(t);
        model='AR';
        %Storage Objects for each sample
        %Rejection Frequencies
        count_ols=zeros(M,1);
        count_nw=zeros(M,1);
        count_nwa=zeros(M,1);
        count_nwllsw=zeros(M,1);
        count_kv=zeros(M,1);
        count_mllsw=zeros(M,1);
        count_fgls=zeros(M,1);
        count_drgls=zeros(M,1);
        count_dynreg_AIC=zeros(M,1);
        count_dynreg_BIC=zeros(M,1);
        count_hausman1=zeros(M,1);
        count_hausman2=zeros(M,1);
            
        % Sim a dataset and perform the tests given the sample size and rho value
        parfor m=1:M
            [~, TestRej, ~]=genData_n_Test_ARMA(Tvalue, rho_value,rho_x, beta_dgp_value, beta_h0, model);
            % Test Decisions 
            count_ols(m)=TestRej(1);
            count_nw(m)=TestRej(2);
            count_nwa(m)=TestRej(3);
            count_nwllsw(m)=TestRej(4);
            count_kv(m)=TestRej(5);
            count_mllsw(m)=TestRej(6);
            count_fgls(m)=TestRej(7);
            count_drgls(m)=TestRej(8);
            count_dynreg_BIC(m)=TestRej(9);
            count_dynreg_AIC(m)=TestRej(10);
            count_hausman1(m)=TestRej(11);
            count_hausman2(m)=TestRej(12);
        end
            
        % Compute the statistics for the (T,rho) combination
        
        % Empirical Size Rejections
        Power_fixedRho_AR(b,t,1)=mean(count_ols);          % Size for OLS test
        Power_fixedRho_AR(b,t,2)=mean(count_nw);           % Size for NW test
        Power_fixedRho_AR(b,t,3)=mean(count_nwa);          % Size for NWA test
        Power_fixedRho_AR(b,t,4)=mean(count_nwllsw);       % Size NW-LLSW test
        Power_fixedRho_AR(b,t,5)=mean(count_kv);           % Size for NW-KV test
        Power_fixedRho_AR(b,t,6)=mean(count_mllsw);        % Size for M-LLSW test
        Power_fixedRho_AR(b,t,7)=mean(count_fgls);         % Size for FGLS
        Power_fixedRho_AR(b,t,8)=mean(count_drgls);        % Size for DRGLS
        Power_fixedRho_AR(b,t,9)=mean(count_dynreg_BIC);   % Size for Dynreg test
        Power_fixedRho_AR(b,t,10)=mean(count_dynreg_AIC);  % Size for Dynreg_AIC test
        
        fprintf('----Computations for %s with beta= %f and T= %d  completed.\n', model,beta_dgp_value, Tvalue);
    end
end

%------------Save Results-------------------------%

fprintf('\n \n \n')
disp('--------! Simulation Completed !-----------')

%Save Tables
save('Figure_PowerFixedRho_AR.mat','Power_fixedRho_AR');
save('Figure_PowerFixedT_AR.mat','Power_fixedT_AR');
toc;

load handel; sound(y,Fs);
poolobj = gcp('nocreate'); delete(poolobj);
%------------End-------------------------%


==> anc/a6_Power_Figures_Data_ARMA.m <==
%{
On Robust Inference in Time Series Regression
Baillie, Diebold, Kapetanios, Kim and Mora 

--Code to generate the data points for the power figures
--ARMA DGPs

This script: Aaron Mora Melendez
aaronmor@sas.upenn.edu
November 2022
%}
clear; clc;

M=10000;
rho_x=0.7;
beta_h0=1;
beta_grid=1:0.1:1.5; 
Lbeta=length(beta_grid);

%------------Do the fixed T case-------------------------%

Tvalue=200;
rho_grid=[0 0.3 0.5 0.7 0.9 0.95];
LR=length(rho_grid);

Power_fixedT_ARMA=zeros(Lbeta,LR,10);
%Rows: beta values
%Columns: rho values
%3rd Dim Power: OLS, NW, NWA,NW-LLSW,
%       NW-KV, M-LLSW, FGLS, DRGLS
%       DynReg, DynReg_AIC


rng(154) %Set random seed
tic;
parpool(12)
%parpool(Lbeta)

fprintf('\n \n \n')
disp('--------! Doing Fixed T case !-----------')

for i=1:Lbeta %Iterate over beta values
    for r=1:LR %Iterate over rho values
        beta_dgp_value=beta_grid(i);
        rho_value=rho_grid(r);
        model='ARMA';
        
        %Storage Objects for each sample
        %Rejection Frequencies
        count_ols=zeros(M,1);
        count_nw=zeros(M,1);
        count_nwa=zeros(M,1);
        count_nwllsw=zeros(M,1);
        count_kv=zeros(M,1);
        count_mllsw=zeros(M,1);
        count_fgls=zeros(M,1);
        count_drgls=zeros(M,1);
        count_dynreg_AIC=zeros(M,1);
        count_dynreg_BIC=zeros(M,1);
        count_hausman1=zeros(M,1);
        count_hausman2=zeros(M,1);
        
        % Sim a dataset and perform the tests given the sample size and rho value
        parfor m=1:M
            [~, TestRej, ~]=genData_n_Test_ARMA(Tvalue, rho_value,rho_x, beta_dgp_value, beta_h0, model);
            % Test Decisions 
            count_ols(m)=TestRej(1);
            count_nw(m)=TestRej(2);
            count_nwa(m)=TestRej(3);
            count_nwllsw(m)=TestRej(4);
            count_kv(m)=TestRej(5);
            count_mllsw(m)=TestRej(6);
            count_fgls(m)=TestRej(7);
            count_drgls(m)=TestRej(8);
            count_dynreg_BIC(m)=TestRej(9);
            count_dynreg_AIC(m)=TestRej(10);
            count_hausman1(m)=TestRej(11);
            count_hausman2(m)=TestRej(12);
        end
        
        % Compute the statistics for the (T,rho) combination
        % Empirical Size Rejections
        Power_fixedT_ARMA(i,r,1)=mean(count_ols);          % Size for OLS test
        Power_fixedT_ARMA(i,r,2)=mean(count_nw);           % Size for NW test
        Power_fixedT_ARMA(i,r,3)=mean(count_nwa);          % Size for NWA test
        Power_fixedT_ARMA(i,r,4)=mean(count_nwllsw);       % Size NW-LLSW test
        Power_fixedT_ARMA(i,r,5)=mean(count_kv);           % Size for NW-KV test
        Power_fixedT_ARMA(i,r,6)=mean(count_mllsw);        % Size for M-LLSW test
        Power_fixedT_ARMA(i,r,7)=mean(count_fgls);         % Size for FGLS
        Power_fixedT_ARMA(i,r,8)=mean(count_drgls);        % Size for DRGLS
        Power_fixedT_ARMA(i,r,9)=mean(count_dynreg_BIC);   % Size for Dynreg test
        Power_fixedT_ARMA(i,r,10)=mean(count_dynreg_AIC);  % Size for Dynreg_AIC test

        fprintf('----Computations for %s with rho= %f and T= %d  completed.\n', model,rho_value, Tvalue);
    end
end

%------------Do the fixed rho case-------------------------%

fprintf('\n \n \n')
disp('--------! Doing Fixed Rho case !-----------')


rho_value=0.7;%0.5;
T_grid=[50 200 600 2500];
LT=length(T_grid);
 
Power_fixedRho_ARMA=zeros(Lbeta,LT,10);

for b=1:Lbeta
    for t=1:LT
        beta_dgp_value=beta_grid(b);
        Tvalue=T_grid(t);
        model='ARMA';
        %Storage Objects for each sample
        %Rejection Frequencies
        count_ols=zeros(M,1);
        count_nw=zeros(M,1);
        count_nwa=zeros(M,1);
        count_nwllsw=zeros(M,1);
        count_kv=zeros(M,1);
        count_mllsw=zeros(M,1);
        count_fgls=zeros(M,1);
        count_drgls=zeros(M,1);
        count_dynreg_AIC=zeros(M,1);
        count_dynreg_BIC=zeros(M,1);
        count_hausman1=zeros(M,1);
        count_hausman2=zeros(M,1);
            
        % Sim a dataset and perform the tests given the sample size and rho value
        parfor m=1:M
            [~, TestRej, ~]=genData_n_Test_ARMA(Tvalue, rho_value,rho_x, beta_dgp_value, beta_h0, model);
            % Test Decisions 
            count_ols(m)=TestRej(1);
            count_nw(m)=TestRej(2);
            count_nwa(m)=TestRej(3);
            count_nwllsw(m)=TestRej(4);
            count_kv(m)=TestRej(5);
            count_mllsw(m)=TestRej(6);
            count_fgls(m)=TestRej(7);
            count_drgls(m)=TestRej(8);
            count_dynreg_BIC(m)=TestRej(9);
            count_dynreg_AIC(m)=TestRej(10);
            count_hausman1(m)=TestRej(11);
            count_hausman2(m)=TestRej(12);
        end
            
        % Compute the statistics for the (T,rho) combination
        
        % Empirical Size Rejections
        Power_fixedRho_ARMA(b,t,1)=mean(count_ols);          % Size for OLS test
        Power_fixedRho_ARMA(b,t,2)=mean(count_nw);           % Size for NW test
        Power_fixedRho_ARMA(b,t,3)=mean(count_nwa);          % Size for NWA test
        Power_fixedRho_ARMA(b,t,4)=mean(count_nwllsw);       % Size NW-LLSW test
        Power_fixedRho_ARMA(b,t,5)=mean(count_kv);           % Size for NW-KV test
        Power_fixedRho_ARMA(b,t,6)=mean(count_mllsw);        % Size for M-LLSW test
        Power_fixedRho_ARMA(b,t,7)=mean(count_fgls);         % Size for FGLS
        Power_fixedRho_ARMA(b,t,8)=mean(count_drgls);        % Size for DRGLS
        Power_fixedRho_ARMA(b,t,9)=mean(count_dynreg_BIC);   % Size for Dynreg test
        Power_fixedRho_ARMA(b,t,10)=mean(count_dynreg_AIC);  % Size for Dynreg_AIC test
        
        fprintf('----Computations for %s with beta= %f and T= %d  completed.\n', model,beta_dgp_value, Tvalue);
    end
end

%------------Save Results-------------------------%

fprintf('\n \n \n')
disp('--------! Simulation Completed !-----------')

%Save Tables
save('Figure_PowerFixedRho_ARMA.mat','Power_fixedRho_ARMA');
save('Figure_PowerFixedT_ARMA.mat','Power_fixedT_ARMA');
toc;

load handel; sound(y,Fs);
poolobj = gcp('nocreate'); delete(poolobj);
%------------End-------------------------%


==> anc/a6_Power_Figures_Data_MA.m <==
%{
On Robust Inference in Time Series Regression
Baillie, Diebold, Kapetanios, Kim and Mora 

--Code to generate the data points for the power figures
--ARMA DGPs

This script: Aaron Mora Melendez
aaronmor@sas.upenn.edu
November 2022
%}
clear; clc;

M=10000;
rho_x=0.7;
beta_h0=1;
beta_grid=1:0.1:1.5; 
Lbeta=length(beta_grid);

%------------Do the fixed T case-------------------------%

Tvalue=200;
rho_grid=[0 0.3 0.5 0.7 0.9 0.95];
LR=length(rho_grid);

Power_fixedT_MA=zeros(Lbeta,LR,10);
%Rows: beta values
%Columns: rho values
%3rd Dim Power: OLS, NW, NWA,NW-LLSW,
%       NW-KV, M-LLSW, FGLS, DRGLS
%       DynReg, DynReg_AIC


rng(154) %Set random seed
tic;
parpool(12)
%parpool(Lbeta)

fprintf('\n \n \n')
disp('--------! Doing Fixed T case !-----------')

for i=1:Lbeta %Iterate over beta values
    for r=1:LR %Iterate over rho values
        beta_dgp_value=beta_grid(i);
        rho_value=rho_grid(r);
        model='MA';
        
        %Storage Objects for each sample
        %Rejection Frequencies
        count_ols=zeros(M,1);
        count_nw=zeros(M,1);
        count_nwa=zeros(M,1);
        count_nwllsw=zeros(M,1);
        count_kv=zeros(M,1);
        count_mllsw=zeros(M,1);
        count_fgls=zeros(M,1);
        count_drgls=zeros(M,1);
        count_dynreg_AIC=zeros(M,1);
        count_dynreg_BIC=zeros(M,1);
        count_hausman1=zeros(M,1);
        count_hausman2=zeros(M,1);
        
        % Sim a dataset and perform the tests given the sample size and rho value
        parfor m=1:M
            [~, TestRej, ~]=genData_n_Test_ARMA(Tvalue, rho_value,rho_x, beta_dgp_value, beta_h0, model);
            % Test Decisions 
            count_ols(m)=TestRej(1);
            count_nw(m)=TestRej(2);
            count_nwa(m)=TestRej(3);
            count_nwllsw(m)=TestRej(4);
            count_kv(m)=TestRej(5);
            count_mllsw(m)=TestRej(6);
            count_fgls(m)=TestRej(7);
            count_drgls(m)=TestRej(8);
            count_dynreg_BIC(m)=TestRej(9);
            count_dynreg_AIC(m)=TestRej(10);
            count_hausman1(m)=TestRej(11);
            count_hausman2(m)=TestRej(12);
        end
        
        % Compute the statistics for the (T,rho) combination
        % Empirical Size Rejections
        Power_fixedT_MA(i,r,1)=mean(count_ols);          % Size for OLS test
        Power_fixedT_MA(i,r,2)=mean(count_nw);           % Size for NW test
        Power_fixedT_MA(i,r,3)=mean(count_nwa);          % Size for NWA test
        Power_fixedT_MA(i,r,4)=mean(count_nwllsw);       % Size NW-LLSW test
        Power_fixedT_MA(i,r,5)=mean(count_kv);           % Size for NW-KV test
        Power_fixedT_MA(i,r,6)=mean(count_mllsw);        % Size for M-LLSW test
        Power_fixedT_MA(i,r,7)=mean(count_fgls);         % Size for FGLS
        Power_fixedT_MA(i,r,8)=mean(count_drgls);        % Size for DRGLS
        Power_fixedT_MA(i,r,9)=mean(count_dynreg_BIC);   % Size for Dynreg test
        Power_fixedT_MA(i,r,10)=mean(count_dynreg_AIC);  % Size for Dynreg_AIC test

        fprintf('----Computations for %s with rho= %f and T= %d  completed.\n', model,rho_value, Tvalue);
    end
end

%------------Do the fixed rho case-------------------------%

fprintf('\n \n \n')
disp('--------! Doing Fixed Rho case !-----------')


rho_value=0.7;%0.5;
T_grid=[50 200 600 2500];
LT=length(T_grid);
 
Power_fixedRho_MA=zeros(Lbeta,LT,10);

for b=1:Lbeta
    for t=1:LT
        beta_dgp_value=beta_grid(b);
        Tvalue=T_grid(t);
        model='MA';
        %Storage Objects for each sample
        %Rejection Frequencies
        count_ols=zeros(M,1);
        count_nw=zeros(M,1);
        count_nwa=zeros(M,1);
        count_nwllsw=zeros(M,1);
        count_kv=zeros(M,1);
        count_mllsw=zeros(M,1);
        count_fgls=zeros(M,1);
        count_drgls=zeros(M,1);
        count_dynreg_AIC=zeros(M,1);
        count_dynreg_BIC=zeros(M,1);
        count_hausman1=zeros(M,1);
        count_hausman2=zeros(M,1);
            
        % Sim a dataset and perform the tests given the sample size and rho value
        parfor m=1:M
            [~, TestRej, ~]=genData_n_Test_ARMA(Tvalue, rho_value,rho_x, beta_dgp_value, beta_h0, model);
            % Test Decisions 
            count_ols(m)=TestRej(1);
            count_nw(m)=TestRej(2);
            count_nwa(m)=TestRej(3);
            count_nwllsw(m)=TestRej(4);
            count_kv(m)=TestRej(5);
            count_mllsw(m)=TestRej(6);
            count_fgls(m)=TestRej(7);
            count_drgls(m)=TestRej(8);
            count_dynreg_BIC(m)=TestRej(9);
            count_dynreg_AIC(m)=TestRej(10);
            count_hausman1(m)=TestRej(11);
            count_hausman2(m)=TestRej(12);
        end
            
        % Compute the statistics for the (T,rho) combination
        
        % Empirical Size Rejections
        Power_fixedRho_MA(b,t,1)=mean(count_ols);          % Size for OLS test
        Power_fixedRho_MA(b,t,2)=mean(count_nw);           % Size for NW test
        Power_fixedRho_MA(b,t,3)=mean(count_nwa);          % Size for NWA test
        Power_fixedRho_MA(b,t,4)=mean(count_nwllsw);       % Size NW-LLSW test
        Power_fixedRho_MA(b,t,5)=mean(count_kv);           % Size for NW-KV test
        Power_fixedRho_MA(b,t,6)=mean(count_mllsw);        % Size for M-LLSW test
        Power_fixedRho_MA(b,t,7)=mean(count_fgls);         % Size for FGLS
        Power_fixedRho_MA(b,t,8)=mean(count_drgls);        % Size for DRGLS
        Power_fixedRho_MA(b,t,9)=mean(count_dynreg_BIC);   % Size for Dynreg test
        Power_fixedRho_MA(b,t,10)=mean(count_dynreg_AIC);  % Size for Dynreg_AIC test
        
        fprintf('----Computations for %s with beta= %f and T= %d  completed.\n', model,beta_dgp_value, Tvalue);
    end
end

%------------Save Results-------------------------%

fprintf('\n \n \n')
disp('--------! Simulation Completed !-----------')

%Save Tables
save('Figure_PowerFixedRho_MA.mat','Power_fixedRho_MA');
save('Figure_PowerFixedT_MA.mat','Power_fixedT_MA');
toc;

load handel; sound(y,Fs);
poolobj = gcp('nocreate'); delete(poolobj);
%------------End-------------------------%


==> anc/a6_Power_Figures_Data_VAR.m <==
%{
On Robust Inference in Time Series Regression
Baillie, Diebold, Kapetanios, Kim and Mora 

--Code to generate the data points for the power figures
--VAR DGPs

This script: Aaron Mora Melendez
aaronmor@sas.upenn.edu
November 2022
%}
clear; clc;

M=10000;
rho_x=0.7;
beta_h0=1;
beta_grid=1:0.1:1.5; 
Lbeta=length(beta_grid);

%------------Do the fixed T case-------------------------%

Tvalue=200;

% VAR specifications
Phi1=[0.4 0.7; 0 0.5];
Phi2=[0.4 0.7; 0.3 0.5];
Phi3=[0.4 0.7; 0 0.6];%[0.7 0.2; 0 0.4]; [0.1 0.8; 0 0.5];%
Phi4=[0.4 0.7; 0.3 0.6];%[0.7 0.2; 0.3 0.4];

Phi={Phi1, Phi2, Phi3, Phi4};
LPhi=length(Phi);

Power_fixedT_VAR=zeros(Lbeta,LPhi,10);
%Rows: beta values
%Columns: Phi values
%3rd Dim Power: OLS, NW, NWA,NW-LLSW,
%       NW-KV, M-LLSW, FGLS, DRGLS
%       DynReg, DynReg_AIC

rng(154) %Set random seed
tic;
parpool(12)

fprintf('\n \n \n')
disp('--------! Doing Fixed T case !-----------')

for i=1:Lbeta %Iterate over beta values
    for r=1:LPhi %Iterate over rho values        
        beta_dgp_value=beta_grid(i);
        Phi_value=Phi{r};

        %Storage Objects for each sample
        %Rejection Frequencies
        count_ols=zeros(M,1);
        count_nw=zeros(M,1);
        count_nwa=zeros(M,1);
        count_nwllsw=zeros(M,1);
        count_kv=zeros(M,1);
        count_mllsw=zeros(M,1);
        count_fgls=zeros(M,1);
        count_drgls=zeros(M,1);
        count_dynreg_AIC=zeros(M,1);
        count_dynreg_BIC=zeros(M,1);
        count_hausman1=zeros(M,1);
        count_hausman2=zeros(M,1);

        % Sim a dataset and perform the tests given the sample size and rho value
        parfor m=1:M
            [~, TestRej, ~]=genData_n_Test_VAR(Tvalue, Phi_value, beta_dgp_value, beta_h0)
            % Test Decisions 
            count_ols(m)=TestRej(1);
            count_nw(m)=TestRej(2);
            count_nwa(m)=TestRej(3);
            count_nwllsw(m)=TestRej(4);
            count_kv(m)=TestRej(5);
            count_mllsw(m)=TestRej(6);
            count_fgls(m)=TestRej(7);
            count_drgls(m)=TestRej(8);
            count_dynreg_BIC(m)=TestRej(9);
            count_dynreg_AIC(m)=TestRej(10);
            count_hausman1(m)=TestRej(11);
            count_hausman2(m)=TestRej(12);
        end
        % Empirical Size Rejections
        Power_fixedT_VAR(i,r,1)=mean(count_ols);          % Size for OLS test
        Power_fixedT_VAR(i,r,2)=mean(count_nw);           % Size for NW test
        Power_fixedT_VAR(i,r,3)=mean(count_nwa);          % Size for NWA test
        Power_fixedT_VAR(i,r,4)=mean(count_nwllsw);       % Size NW-LLSW test
        Power_fixedT_VAR(i,r,5)=mean(count_kv);           % Size for NW-KV test
        Power_fixedT_VAR(i,r,6)=mean(count_mllsw);        % Size for M-LLSW test
        Power_fixedT_VAR(i,r,7)=mean(count_fgls);         % Size for FGLS
        Power_fixedT_VAR(i,r,8)=mean(count_drgls);        % Size for DRGLS
        Power_fixedT_VAR(i,r,9)=mean(count_dynreg_BIC);   % Size for Dynreg test
        Power_fixedT_VAR(i,r,10)=mean(count_dynreg_AIC);  % Size for Dynreg_AIC test
        
        fprintf('----Computations for VAR %d with beta= %f and T= %d  completed.\n', r,beta_dgp_value, Tvalue);
    end
end

%------------Do the fixed rho case-------------------------%

fprintf('\n \n \n')
disp('--------! Doing Fixed Rho case !-----------')


%Phi_value=[0.4 0.7; 0.3 0.5];
Phi_value=[0.4 0.7; 0 0.5];

T_grid=[50 200 600 2500];
LT=length(T_grid);
 
Power_fixedPhi_VAR=zeros(Lbeta,LT,10);

for b=1:Lbeta
    for t=1:LT
        beta_dgp_value=beta_grid(b);
        Tvalue=T_grid(t);

        %Storage Objects for each sample
        %Rejection Frequencies
        count_ols=zeros(M,1);
        count_nw=zeros(M,1);
        count_nwa=zeros(M,1);
        count_nwllsw=zeros(M,1);
        count_kv=zeros(M,1);
        count_mllsw=zeros(M,1);
        count_fgls=zeros(M,1);
        count_drgls=zeros(M,1);
        count_dynreg_AIC=zeros(M,1);
        count_dynreg_BIC=zeros(M,1);
        count_hausman1=zeros(M,1);
        count_hausman2=zeros(M,1);

        % Sim a dataset and perform the tests given the sample size and rho value
        parfor m=1:M
            [~, TestRej, ~]=genData_n_Test_VAR(Tvalue, Phi_value, beta_dgp_value, beta_h0)
            % Test Decisions 
            count_ols(m)=TestRej(1);
            count_nw(m)=TestRej(2);
            count_nwa(m)=TestRej(3);
            count_nwllsw(m)=TestRej(4);
            count_kv(m)=TestRej(5);
            count_mllsw(m)=TestRej(6);
            count_fgls(m)=TestRej(7);
            count_drgls(m)=TestRej(8);
            count_dynreg_BIC(m)=TestRej(9);
            count_dynreg_AIC(m)=TestRej(10);
            count_hausman1(m)=TestRej(11);
            count_hausman2(m)=TestRej(12);
        end

        % Compute the statistics for the (T,rho) combination
        
        % Empirical Size Rejections
        Power_fixedPhi_VAR(b,t,1)=mean(count_ols);          % Size for OLS test
        Power_fixedPhi_VAR(b,t,2)=mean(count_nw);           % Size for NW test
        Power_fixedPhi_VAR(b,t,3)=mean(count_nwa);          % Size for NWA test
        Power_fixedPhi_VAR(b,t,4)=mean(count_nwllsw);       % Size NW-LLSW test
        Power_fixedPhi_VAR(b,t,5)=mean(count_kv);           % Size for NW-KV test
        Power_fixedPhi_VAR(b,t,6)=mean(count_mllsw);        % Size for M-LLSW test
        Power_fixedPhi_VAR(b,t,7)=mean(count_fgls);         % Size for FGLS
        Power_fixedPhi_VAR(b,t,8)=mean(count_drgls);        % Size for DRGLS
        Power_fixedPhi_VAR(b,t,9)=mean(count_dynreg_BIC);   % Size for Dynreg test
        Power_fixedPhi_VAR(b,t,10)=mean(count_dynreg_AIC);  % Size for Dynreg_AIC test
        
        fprintf('----Computations for VAR %d with beta= %f and T= %d  completed.\n', 2,beta_dgp_value, Tvalue);
    end
end

%------------Save Results-------------------------%

fprintf('\n \n \n')
disp('--------! Simulation Completed !-----------')

%Save Tables
save('Figure_PowerFixedT_VAR.mat','Power_fixedT_VAR');
save('Figure_PowerFixedPhi_VAR.mat','Power_fixedPhi_VAR');
toc;

load handel; sound(y,Fs);
poolobj = gcp('nocreate'); delete(poolobj);
%------------End-------------------------%


==> anc/a6_Power_Figures_Data_lagsX.m <==
%{
On Robust Inference in Time Series Regression
Baillie, Diebold, Kapetanios, Kim and Mora 

--Code to generate the data points for the power figures
--DGPs with Lags of X and Y

This script: Aaron Mora Melendez
aaronmor@sas.upenn.edu
November 2022
%}
clear; clc;

M=10000;
rho_x=0.7;
beta_H0=1;
beta_grid=1:0.1:1.5; 
Lbeta=length(beta_grid);

%------------Do the fixed T case-------------------------%

Tvalue=200;
rho_Ygrid=[0.5, 0.7, 0.9, 0.95];
LR=length(rho_Ygrid);

Power_fixedT_lags=zeros(Lbeta,LR,10);
%Rows: beta values
%Columns: rho_y values
%3rd Dim Power: OLS, NW, NWA,NW-LLSW,
%       NW-KV, M-LLSW, FGLS, DRGLS
%       DynReg, DynReg_AIC


rng(154) %Set random seed
tic;
parpool(12)
%parpool(Lbeta)

fprintf('\n \n \n')
disp('--------! Doing Fixed T case !-----------')

for i=1:Lbeta %Iterate over beta values
    for r=1:LR %Iterate over rho values
        beta_dgp=beta_grid(i);
        rho_y=rho_Ygrid(r);

        %Storage Objects for each sample
        %Rejection Frequencies
        count_ols=zeros(M,1);
        count_nw=zeros(M,1);
        count_nwa=zeros(M,1);
        count_nwllsw=zeros(M,1);
        count_kv=zeros(M,1);
        count_mllsw=zeros(M,1);
        count_fgls=zeros(M,1);
        count_drgls=zeros(M,1);
        count_dynreg_AIC=zeros(M,1);
        count_dynreg_BIC=zeros(M,1);
        count_hausman1=zeros(M,1);
        count_hausman2=zeros(M,1);
            
        % Sim a dataset and perform the tests given the sample size and rho value
        parfor m=1:M
            [~, TestRej, ~]=genData_n_Test_lagsX(Tvalue, rho_x, rho_y, beta_dgp, beta_H0)
            % Test Decisions 
            count_ols(m)=TestRej(1);
            count_nw(m)=TestRej(2);
            count_nwa(m)=TestRej(3);
            count_nwllsw(m)=TestRej(4);
            count_kv(m)=TestRej(5);
            count_mllsw(m)=TestRej(6);
            count_fgls(m)=TestRej(7);
            count_drgls(m)=TestRej(8);
            count_dynreg_BIC(m)=TestRej(9);
            count_dynreg_AIC(m)=TestRej(10);
            count_hausman1(m)=TestRej(11);
            count_hausman2(m)=TestRej(12);
        end
            
        % Compute the statistics for the (T,rho) combination
        % Empirical Size Rejections
        Power_fixedT_lags(i,r,1)=mean(count_ols);          % Size for OLS test
        Power_fixedT_lags(i,r,2)=mean(count_nw);           % Size for NW test
        Power_fixedT_lags(i,r,3)=mean(count_nwa);          % Size for NWA test
        Power_fixedT_lags(i,r,4)=mean(count_nwllsw);       % Size NW-LLSW test
        Power_fixedT_lags(i,r,5)=mean(count_kv);           % Size for NW-KV test
        Power_fixedT_lags(i,r,6)=mean(count_mllsw);        % Size for M-LLSW test
        Power_fixedT_lags(i,r,7)=mean(count_fgls);         % Size for FGLS
        Power_fixedT_lags(i,r,8)=mean(count_drgls);        % Size for DRGLS
        Power_fixedT_lags(i,r,9)=mean(count_dynreg_BIC);   % Size for Dynreg test
        Power_fixedT_lags(i,r,10)=mean(count_dynreg_AIC);  % Size for Dynreg_AIC test
        
 
        fprintf('----Computations with rho_y= %f and T= %d  completed.\n', rho_y, Tvalue);
    end
end

%------------Do the fixed rho case-------------------------%


fprintf('\n \n \n')
disp('--------! Doing Fixed Rho case !-----------')

rho_y=0.7;%0.5;
T_grid=[50 200 600 2500];
LT=length(T_grid);
 
Power_fixedRho_lags=zeros(Lbeta,LT,10);

for b=1:Lbeta
    for t=1:LT
        beta_dgp=beta_grid(b);
        Tvalue=T_grid(t);
        
        %Storage Objects for each sample
        %Rejection Frequencies
        count_ols=zeros(M,1);
        count_nw=zeros(M,1);
        count_nwa=zeros(M,1);
        count_nwllsw=zeros(M,1);
        count_kv=zeros(M,1);
        count_mllsw=zeros(M,1);
        count_fgls=zeros(M,1);
        count_drgls=zeros(M,1);
        count_dynreg_AIC=zeros(M,1);
        count_dynreg_BIC=zeros(M,1);
        count_hausman1=zeros(M,1);
        count_hausman2=zeros(M,1);
            
        % Sim a dataset and perform the tests given the sample size and rho value
        parfor m=1:M
            [~, TestRej, ~]=genData_n_Test_lagsX(Tvalue, rho_x, rho_y, beta_dgp, beta_H0)
            % Test Decisions 
            count_ols(m)=TestRej(1);
            count_nw(m)=TestRej(2);
            count_nwa(m)=TestRej(3);
            count_nwllsw(m)=TestRej(4);
            count_kv(m)=TestRej(5);
            count_mllsw(m)=TestRej(6);
            count_fgls(m)=TestRej(7);
            count_drgls(m)=TestRej(8);
            count_dynreg_BIC(m)=TestRej(9);
            count_dynreg_AIC(m)=TestRej(10);
            count_hausman1(m)=TestRej(11);
            count_hausman2(m)=TestRej(12);
        end
        
        % Compute the statistics for the (T,rho) combination
        % Empirical Size Rejections
        Power_fixedRho_lags(b,t,1)=mean(count_ols);          % Size for OLS test
        Power_fixedRho_lags(b,t,2)=mean(count_nw);           % Size for NW test
        Power_fixedRho_lags(b,t,3)=mean(count_nwa);          % Size for NWA test
        Power_fixedRho_lags(b,t,4)=mean(count_nwllsw);       % Size NW-LLSW test
        Power_fixedRho_lags(b,t,5)=mean(count_kv);           % Size for NW-KV test
        Power_fixedRho_lags(b,t,6)=mean(count_mllsw);        % Size for M-LLSW test
        Power_fixedRho_lags(b,t,7)=mean(count_fgls);         % Size for FGLS
        Power_fixedRho_lags(b,t,8)=mean(count_drgls);        % Size for DRGLS
        Power_fixedRho_lags(b,t,9)=mean(count_dynreg_BIC);   % Size for Dynreg test
        Power_fixedRho_lags(b,t,10)=mean(count_dynreg_AIC);  % Size for Dynreg_AIC test
        
        
        fprintf('----Computations for rho=%f with beta= %f and T= %d  completed.\n', rho_y,beta_dgp, Tvalue);
    end
end

%------------Save Results-------------------------%

fprintf('\n \n \n')
disp('--------! Simulation Completed !-----------')

%Save Tables
save('Figure_PowerFixedRho_lags.mat','Power_fixedRho_lags');
save('Figure_PowerFixedT_lags.mat','Power_fixedT_lags');
toc;

load handel; sound(y,Fs);
poolobj = gcp('nocreate'); delete(poolobj);
%------------End-------------------------%


==> anc/a7_Power_Figure_fixedT_AR.m <==
%{
On Robust Inference in Time Series Regression
Baillie, Diebold, Kapetanios and Kim 

--Code to generate the power figures with fixed T

This script: Aaron Mora Melendez
aaronmor@sas.upenn.edu
July 2022
%}

clc; clear;
load 'tables/Figure_PowerFixedT_AR.mat'
load 'tables/Figure_PowerFixedT_MA.mat'
load 'tables/Figure_PowerFixedT_ARMA.mat'
beta_grid=1:0.1:1.5; 

%tests: NW-KV; M-LLSW; FGLS; DRGLS; DynReg
test_included=[5 6 7 8 9];
legend_loc='northwest';
img_size=[100, 100, 800, 400];
set(0, 'defaultAxesPlotBoxAspectRatioMode', 'manual')
pbaspect([1 1 1])

%% ------Do the figure for AR with BIC lag selection------%

%-----------Plot for rho=0.7
subplot(1,2,1);

rhotable=squeeze(Power_fixedT_AR(:,4,test_included));
plot(beta_grid,rhotable,'LineWidth',1.2)
title('\rho=0.7')
yline([0.05 1],'--',{'   \alpha=0.05',' '},'LabelHorizontalAlignment','right')
leg=legend({'NW-KV','M-LLSW','FGLS', 'FGLS-D','DURBIN','',''},'Location',legend_loc);
leg.ItemTokenSize = [10,10];
ylim([0 1.05])
xlim([1 1.5])
alpha(0.7)
xlabel('\beta')
ylabel('Rejection Frequency')

%-----------Plot for rho=0.9
subplot(1,2,2);

rhotable=squeeze(Power_fixedT_AR(:,5,test_included));
plot(beta_grid,rhotable,'LineWidth',1.2)
title('\rho=0.9')
yline([0.05 1],'--',{'   \alpha=0.05',' '},'LabelHorizontalAlignment','right')
leg=legend({'NW-KV','M-LLSW','FGLS', 'FGLS-D','DURBIN','',''},'Location',legend_loc);
leg.ItemTokenSize = [10,10];
ylim([0 1.05])
xlim([1 1.5])
alpha(0.7)
xlabel('\beta')
ylabel('Rejection Frequency')



%---Save Plot
set(gcf, 'Position',  img_size)
saveas(gcf, strcat('plots/Power_fixedT_AR_BIC_paper_ap11.png'))

close all


%----------------------Fin----------------------------------%

==> anc/a7_Power_Figure_fixedT_ARMA.m <==
%{
On Robust Inference in Time Series Regression
Baillie, Diebold, Kapetanios and Kim 

--Code to generate the power figures with fixed T

This script: Aaron Mora Melendez
aaronmor@sas.upenn.edu
July 2022
%}

clc; clear;
load 'tables/Figure_PowerFixedT_AR.mat'
load 'tables/Figure_PowerFixedT_MA.mat'
load 'tables/Figure_PowerFixedT_ARMA.mat'
beta_grid=1:0.1:1.5; 

%tests: NW-KV; M-LLSW; FGLS; DRGLS; DynReg
test_included=[5 6 7 8 9];
legend_loc='northeast';
img_size=[100, 100, 800, 800];
lim_y=[0 1.05];
lim_x=[1 1.5];


 %% ------Do the figure for MA with BIC lag selection------%


% %-----------Plot for rho=0
subplot(3,2,1)

rhotable=squeeze(Power_fixedT_MA(:,1,test_included));
plot(beta_grid,rhotable,'LineWidth',1.2)
title('\theta=0'); xlabel('\beta'); ylabel('Rejection Frequency');
yline([0.05 1],'--',{'   \alpha=0.05',' '},'LabelHorizontalAlignment','right')
leg=legend({'NW-KV','M-LLSW','FGLS', 'FGLS-D','DURBIN','',''},'Location',legend_loc);
leg.ItemTokenSize = [10,10];
ylim(lim_y); xlim(lim_x)
alpha(0.7)


%-----------Plot for rho=0.3
subplot(3,2,2);

rhotable=squeeze(Power_fixedT_MA(:,2,test_included));
plot(beta_grid,rhotable,'LineWidth',1.2)
title('\theta=0.3'); xlabel('\beta'); ylabel('Rejection Frequency');
yline([0.05 1],'--',{'   \alpha=0.05',' '},'LabelHorizontalAlignment','right')
leg=legend({'NW-KV','M-LLSW','FGLS', 'FGLS-D','DURBIN','',''},'Location',legend_loc);
leg.ItemTokenSize = [10,10];
ylim(lim_y); xlim(lim_x)
alpha(0.7)

%-----------Plot for rho=0.5
subplot(3,2,3);

rhotable=squeeze(Power_fixedT_MA(:,3,test_included));
plot(beta_grid,rhotable,'LineWidth',1.2)
title('\theta=0.5'); xlabel('\beta'); ylabel('Rejection Frequency');
yline([0.05 1],'--',{'   \alpha=0.05',' '},'LabelHorizontalAlignment','right')
leg=legend({'NW-KV','M-LLSW','FGLS', 'FGLS-D','DURBIN','',''},'Location',legend_loc);
leg.ItemTokenSize = [10,10];
ylim(lim_y); xlim(lim_x)
alpha(0.7)


%-----------Plot for rho=0.7
subplot(3,2,4);

rhotable=squeeze(Power_fixedT_MA(:,4,test_included));
plot(beta_grid,rhotable,'LineWidth',1.2)
title('\theta=0.7'); xlabel('\beta'); ylabel('Rejection Frequency');
yline([0.05 1],'--',{'   \alpha=0.05',' '},'LabelHorizontalAlignment','right')
leg=legend({'NW-KV','M-LLSW','FGLS', 'FGLS-D','DURBIN','',''},'Location',legend_loc);
leg.ItemTokenSize = [10,10];
ylim(lim_y); xlim(lim_x)
alpha(0.7)


%-----------Plot for rho=0.9
subplot(3,2,5);

rhotable=squeeze(Power_fixedT_MA(:,5,test_included));
plot(beta_grid,rhotable,'LineWidth',1.2)
title('\theta=0.9'); xlabel('\beta'); ylabel('Rejection Frequency');
yline([0.05 1],'--',{'   \alpha=0.05',' '},'LabelHorizontalAlignment','right')
leg=legend({'NW-KV','M-LLSW','FGLS', 'FGLS-D','DURBIN','',''},'Location',legend_loc);
leg.ItemTokenSize = [10,10];
ylim(lim_y); xlim(lim_x)
alpha(0.7)


%-----------Plot for rho=0.95
subplot(3,2,6);

rhotable=squeeze(Power_fixedT_MA(:,6,test_included));
plot(beta_grid,rhotable,'LineWidth',1.2)
title('\theta=0.95'); xlabel('\beta'); ylabel('Rejection Frequency');
yline([0.05 1],'--',{'   \alpha=0.05',' '},'LabelHorizontalAlignment','right')
leg=legend({'NW-KV','M-LLSW','FGLS', 'FGLS-D','DURBIN','',''},'Location',legend_loc);
leg.ItemTokenSize = [10,10];
ylim(lim_y); xlim(lim_x)
alpha(0.7)


%---Save Plot
set(gcf, 'Position', img_size)
saveas(gcf, strcat('plots/Power_fixedT_MA_BIC_paper.png'))

close all

%% ------Do the figure for ARMA with BIC lag selection------%

legend_loc='northeast';

% %-----------Plot for rho=0
subplot(3,2,1);

rhotable=squeeze(Power_fixedT_ARMA(:,1,test_included));
plot(beta_grid,rhotable,'LineWidth',1.2)
title('\theta=0'); xlabel('\beta'); ylabel('Rejection Frequency');
yline([0.05 1],'--',{'   \alpha=0.05',' '},'LabelHorizontalAlignment','right')
leg=legend({'NW-KV','M-LLSW','FGLS', 'FGLS-D','DURBIN','',''},'Location',legend_loc);
leg.ItemTokenSize = [10,10];
ylim(lim_y); xlim(lim_x)
alpha(0.7)


%-----------Plot for rho=0.3
subplot(3,2,2);

rhotable=squeeze(Power_fixedT_ARMA(:,2,test_included));
plot(beta_grid,rhotable,'LineWidth',1.2)
title('\theta=0.3'); xlabel('\beta'); ylabel('Rejection Frequency');
yline([0.05 1],'--',{'   \alpha=0.05',' '},'LabelHorizontalAlignment','right')
leg=legend({'NW-KV','M-LLSW','FGLS', 'FGLS-D','DURBIN','',''},'Location',legend_loc);
leg.ItemTokenSize = [10,10];
ylim(lim_y); xlim(lim_x)
alpha(0.7)


%-----------Plot for rho=0.5
subplot(3,2,3);

rhotable=squeeze(Power_fixedT_ARMA(:,3,test_included));
plot(beta_grid,rhotable,'LineWidth',1.2)
title('\theta=0.5'); xlabel('\beta'); ylabel('Rejection Frequency');
yline([0.05 1],'--',{'   \alpha=0.05',' '},'LabelHorizontalAlignment','right')
leg=legend({'NW-KV','M-LLSW','FGLS', 'FGLS-D','DURBIN','',''},'Location',legend_loc);
leg.ItemTokenSize = [10,10];
ylim(lim_y); xlim(lim_x)
alpha(0.7)


%-----------Plot for rho=0.7
subplot(3,2,4);

rhotable=squeeze(Power_fixedT_ARMA(:,4,test_included));
plot(beta_grid,rhotable,'LineWidth',1.2)
title('\theta=0.7'); xlabel('\beta'); ylabel('Rejection Frequency');
yline([0.05 1],'--',{'   \alpha=0.05',' '},'LabelHorizontalAlignment','right')
leg=legend({'NW-KV','M-LLSW','FGLS', 'FGLS-D','DURBIN','',''},'Location',legend_loc);
leg.ItemTokenSize = [10,10];
ylim(lim_y); xlim(lim_x)
alpha(0.7)


%-----------Plot for rho=0.9
subplot(3,2,5);

rhotable=squeeze(Power_fixedT_ARMA(:,5,test_included));
plot(beta_grid,rhotable,'LineWidth',1.2)
title('\theta=0.9'); xlabel('\beta'); ylabel('Rejection Frequency');
yline([0.05 1],'--',{'   \alpha=0.05',' '},'LabelHorizontalAlignment','right')
leg=legend({'NW-KV','M-LLSW','FGLS', 'FGLS-D','DURBIN','',''},'Location',legend_loc);
leg.ItemTokenSize = [10,10];
ylim(lim_y); xlim(lim_x)
alpha(0.7)


%-----------Plot for rho=0.95
subplot(3,2,6);

rhotable=squeeze(Power_fixedT_ARMA(:,6,test_included));
plot(beta_grid,rhotable,'LineWidth',1.2)
title('\theta=0.95'); xlabel('\beta'); ylabel('Rejection Frequency');
yline([0.05 1],'--',{'   \alpha=0.05',' '},'LabelHorizontalAlignment','right')
leg=legend({'NW-KV','M-LLSW','FGLS', 'FGLS-D','DURBIN','',''},'Location',legend_loc);
leg.ItemTokenSize = [10,10];
ylim(lim_y); xlim(lim_x)
alpha(0.7)


%---Save Plot
set(gcf, 'Position', img_size)
saveas(gcf, strcat('plots/Power_fixedT_ARMA_BIC_paper.png'))

close all

%----------------------Fin----------------------------------%

==> anc/a7_Power_Figure_fixedT_VAR.m <==
%{
On Robust Inference in Time Series Regression
Baillie, Diebold, Kapetanios and Kim 

--Code to generate the power figures with fixed T

This script: Aaron Mora Melendez
aaronmor@sas.upenn.edu
July 2022
%}

clc; clear;
load 'tables/Figure_PowerFixedT_VAR.mat'
beta_grid=1:0.1:1.5; 

%tests: NW-KV; M-LLSW; FGLS; FGLS-D; DURBIN
test_included=[5 6 7 8 9];
legend_loc='northeast';
img_size=[100, 100, 800, 400];
set(0, 'defaultAxesPlotBoxAspectRatioMode', 'manual');
pbaspect([1 1 1]);

%% ------Do the figure for VAR 1 and 3------%

%-----------Plot for Phi 1
subplot(1,2,1);

rhotable=squeeze(Power_fixedT_VAR(:,1,test_included));
plot(beta_grid,rhotable,'LineWidth',1.2)
title('\Psi_1')
yline([0.05 1],'--',{'   \alpha=0.05',' '},'LabelHorizontalAlignment','right')
leg=legend({'NW-KV','M-LLSW','FGLS', 'FGLS-D','DURBIN','',''},'Location',legend_loc);
leg.ItemTokenSize = [10,10];
ylim([0 1.05])
xlim([1 1.5])
alpha(0.7)
xlabel('\beta')
ylabel('Rejection Frequency')

%-----------Plot for Phi 3
subplot(1,2,2);

rhotable=squeeze(Power_fixedT_VAR(:,3,test_included));
plot(beta_grid,rhotable,'LineWidth',1.2)
title('\Psi_1^*')
yline([0.05 1],'--',{'   \alpha=0.05',' '},'LabelHorizontalAlignment','right')
leg=legend({'NW-KV','M-LLSW','FGLS', 'FGLS-D','DURBIN','',''},'Location',legend_loc);
leg.ItemTokenSize = [10,10];
ylim([0 1.05])
xlim([1 1.5])
alpha(0.7)
xlabel('\beta')
ylabel('Rejection Frequency')

%---Save Plot
set(gcf, 'Position',  img_size)
saveas(gcf, strcat('plots/Power_fixedT_VAR_1_3_ap11.png'))

close all


%% ------Do the figure for VAR 2 and 4------%

%-----------Plot for Phi 2
subplot(1,2,1);

rhotable=squeeze(Power_fixedT_VAR(:,2,test_included));
plot(beta_grid,rhotable,'LineWidth',1.2)
title('\Psi_2')
yline([0.05 1],'--',{'   \alpha=0.05',' '},'LabelHorizontalAlignment','right')
leg=legend({'NW-KV','M-LLSW','FGLS', 'FGLS-D','DURBIN','',''},'Location',legend_loc);
leg.ItemTokenSize = [10,10];
ylim([0 1.05])
xlim([1 1.5])
alpha(0.7)
xlabel('\beta')
ylabel('Rejection Frequency')

%-----------Plot for Phi 4
subplot(1,2,2);

rhotable=squeeze(Power_fixedT_VAR(:,4,test_included));
plot(beta_grid,rhotable,'LineWidth',1.2)
title('\Psi_2^*')
yline([0.05 1],'--',{'   \alpha=0.05',' '},'LabelHorizontalAlignment','right')
leg=legend({'NW-KV','M-LLSW','FGLS', 'FGLS-D','DURBIN','',''},'Location',legend_loc);
leg.ItemTokenSize = [10,10];
ylim([0 1.05])
xlim([1 1.5])
alpha(0.7)
xlabel('\beta')
ylabel('Rejection Frequency')

%---Save Plot
set(gcf, 'Position',  img_size)
saveas(gcf, strcat('plots/Power_fixedT_VAR_2_4_ap11.png'))

close all

%----------------------Fin------------------------------%


==> anc/a8_Power_Figure_fixedRho_ARMA.m <==
%{
On Robust Inference in Time Series Regression
Baillie, Diebold, Kapetanios, Kim and Mora 

--Code to generate the power figures with fixed T

This script: Aaron Mora Melendez
aaronmor@sas.upenn.edu
November 2022
%}

clc; clear;
load 'tables/Figure_PowerFixedRho_AR.mat'
load 'tables/Figure_PowerFixedRho_MA.mat'
load 'tables/Figure_PowerFixedRho_ARMA.mat'
beta_grid=1:0.1:1.5; 
legend_loc='northeast';
img_size=[100, 100, 800, 800];

%tests: NW-KV; M-LLSW; FGLS; DRGLS; DynReg
test_included=[5 6 7 8 9];
lim_y=[0 1.05];
lim_x=[1 1.5];

%% ------Do the figure for AR with BIC lag selection------%

%-----------Plot for T=50
subplot(2,2,1);

rhotable=squeeze(Power_fixedRho_AR(:,1,test_included));
plot(beta_grid,rhotable,'LineWidth',1.2)
title('T=50'); xlabel('\beta'); ylabel('Rejection Frequency');
yline([0.05 1],'--',{'\alpha=0.05',' '},'LabelHorizontalAlignment','right')
leg=legend({'NW-KV','M-LLSW','FGLS', 'FGLS-D','DURBIN','',''},'Location','northwest');
leg.ItemTokenSize = [10,10];
ylim(lim_y); xlim(lim_x)
alpha(0.7)

%-----------Plot for T=200
subplot(2,2,2);

rhotable=squeeze(Power_fixedRho_AR(:,2,test_included));
plot(beta_grid,rhotable,'LineWidth',1.2)
title('T=200'); xlabel('\beta'); ylabel('Rejection Frequency');
yline([0.05 1],'--',{'\alpha=0.05',' '},'LabelHorizontalAlignment','right')
leg=legend({'NW-KV','M-LLSW','FGLS', 'FGLS-D','DURBIN','',''},'Location','northwest');
leg.ItemTokenSize = [10,10];
ylim(lim_y); xlim(lim_x)
alpha(0.7)

%-----------Plot for T=600
subplot(2,2,3);

rhotable=squeeze(Power_fixedRho_AR(:,3,test_included));
plot(beta_grid,rhotable,'LineWidth',1.2)
title('T=600'); xlabel('\beta'); ylabel('Rejection Frequency');
yline([0.05 1],'--',{'\alpha=0.05',' '},'LabelHorizontalAlignment','right')
leg=legend({'NW-KV','M-LLSW','FGLS', 'FGLS-D','DURBIN','',''},'Location',legend_loc);
leg.ItemTokenSize = [10,10];
ylim(lim_y); xlim(lim_x)
alpha(0.7)

%-----------Plot for T=2500
subplot(2,2,4);

rhotable=squeeze(Power_fixedRho_AR(:,4,test_included));
plot(beta_grid,rhotable,'LineWidth',1.2)
title('T=2500'); xlabel('\beta'); ylabel('Rejection Frequency');
yline([0.05 1],'--',{'\alpha=0.05',' '},'LabelHorizontalAlignment','right')
leg=legend({'NW-KV','M-LLSW','FGLS', 'FGLS-D','DURBIN','',''},'Location',legend_loc);
leg.ItemTokenSize = [10,10];
ylim(lim_y); xlim(lim_x)
alpha(0.7)

%---Save Plot
set(gcf, 'Position',  img_size)
saveas(gcf, strcat('plots/Power_fixedRho_AR_BIC_paper.png'))

close all

%% ------Do the figure for MA with BIC lag selection------%

%tests: NW-KV; M-LLSW; DynReg
%test_included=[5 6 9];


%-----------Plot for T=50
subplot(2,2,1);

rhotable=squeeze(Power_fixedRho_MA(:,1,test_included));
plot(beta_grid,rhotable,'LineWidth',1.2)
title('T=50'); xlabel('\beta'); ylabel('Rejection Frequency');
yline([0.05 1],'--',{'\alpha=0.05',' '},'LabelHorizontalAlignment','right')
leg=legend({'NW-KV','M-LLSW','FGLS', 'FGLS-D','DURBIN','',''},'Location',legend_loc);
%leg=legend({'NW-KV','M-LLSW','DURBIN','',''},'Location',legend_loc);
leg.ItemTokenSize = [10,10];
ylim(lim_y); xlim(lim_x)
alpha(0.7)

%-----------Plot for T=200
subplot(2,2,2);

rhotable=squeeze(Power_fixedRho_MA(:,2,test_included));
plot(beta_grid,rhotable,'LineWidth',1.2)
title('T=200'); xlabel('\beta'); ylabel('Rejection Frequency');
yline([0.05 1],'--',{'\alpha=0.05',' '},'LabelHorizontalAlignment','right')
leg=legend({'NW-KV','M-LLSW','FGLS', 'FGLS-D','DURBIN','',''},'Location',legend_loc);
%leg=legend({'NW-KV','M-LLSW','DURBIN','',''},'Location',legend_loc);leg.ItemTokenSize = [10,10];
ylim(lim_y); xlim(lim_x)
alpha(0.7)

%-----------Plot for T=600
subplot(2,2,3);

rhotable=squeeze(Power_fixedRho_MA(:,3,test_included));
plot(beta_grid,rhotable,'LineWidth',1.2)
title('T=600'); xlabel('\beta'); ylabel('Rejection Frequency');
yline([0.05 1],'--',{'\alpha=0.05',' '},'LabelHorizontalAlignment','right')
leg=legend({'NW-KV','M-LLSW','FGLS', 'FGLS-D','DURBIN','',''},'Location',legend_loc);
%leg=legend({'NW-KV','M-LLSW','DURBIN','',''},'Location',legend_loc);leg.ItemTokenSize = [10,10];
ylim(lim_y); xlim(lim_x)
alpha(0.7)

%-----------Plot for T=2500
subplot(2,2,4);

rhotable=squeeze(Power_fixedRho_MA(:,4,test_included));
plot(beta_grid,rhotable,'LineWidth',1.2)
title('T=2500'); xlabel('\beta'); ylabel('Rejection Frequency');
yline([0.05 1],'--',{'\alpha=0.05',' '},'LabelHorizontalAlignment','right')
leg=legend({'NW-KV','M-LLSW','FGLS', 'FGLS-D','DURBIN','',''},'Location',legend_loc);
%leg=legend({'NW-KV','M-LLSW','DURBIN','',''},'Location',legend_loc);leg.ItemTokenSize = [10,10];
ylim(lim_y); xlim(lim_x)
alpha(0.7)

%---Save Plot
set(gcf, 'Position', img_size)
saveas(gcf, strcat('plots/Power_fixedRho_MA_BIC_paper.png'))

close all


%% ------Do the figure for ARMA with BIC lag selection------%

%-----------Plot for T=50
subplot(2,2,1);

rhotable=squeeze(Power_fixedRho_ARMA(:,1,test_included));
plot(beta_grid,rhotable,'LineWidth',1.2)
title('T=50'); xlabel('\beta'); ylabel('Rejection Frequency');
yline([0.05 1],'--',{'\alpha=0.05',' '},'LabelHorizontalAlignment','right')
leg=legend({'NW-KV','M-LLSW','FGLS', 'FGLS-D','DURBIN','',''},'Location','northwest');
leg.ItemTokenSize = [10,10];
ylim(lim_y); xlim(lim_x)
alpha(0.7)

%-----------Plot for T=200
subplot(2,2,2);

rhotable=squeeze(Power_fixedRho_ARMA(:,2,test_included));
plot(beta_grid,rhotable,'LineWidth',1.2)
title('T=200'); xlabel('\beta'); ylabel('Rejection Frequency');
yline([0.05 1],'--',{'\alpha=0.05',' '},'LabelHorizontalAlignment','right')
leg=legend({'NW-KV','M-LLSW','FGLS', 'FGLS-D','DURBIN','',''},'Location','northwest');
leg.ItemTokenSize = [10,10];
ylim(lim_y); xlim(lim_x)
alpha(0.7)

%-----------Plot for T=600
subplot(2,2,3);

rhotable=squeeze(Power_fixedRho_ARMA(:,3,test_included));
plot(beta_grid,rhotable,'LineWidth',1.2)
title('T=600'); xlabel('\beta'); ylabel('Rejection Frequency');
yline([0.05 1],'--',{'\alpha=0.05',' '},'LabelHorizontalAlignment','right')
leg=legend({'NW-KV','M-LLSW','FGLS', 'FGLS-D','DURBIN','',''},'Location',legend_loc);
leg.ItemTokenSize = [10,10];
ylim(lim_y); xlim(lim_x)
alpha(0.7)

%-----------Plot for T=2500
subplot(2,2,4);

rhotable=squeeze(Power_fixedRho_ARMA(:,4,test_included));
plot(beta_grid,rhotable,'LineWidth',1.2)
title('T=2500'); xlabel('\beta'); ylabel('Rejection Frequency');
yline([0.05 1],'--',{'\alpha=0.05',' '},'LabelHorizontalAlignment','right')
leg=legend({'NW-KV','M-LLSW','FGLS', 'FGLS-D','DURBIN','',''},'Location',legend_loc);
leg.ItemTokenSize = [10,10];
ylim(lim_y); xlim(lim_x)
alpha(0.7)

%---Save Plot
set(gcf, 'Position', img_size)
saveas(gcf, strcat('plots/Power_fixedRho_ARMA_BIC_paper.png'))

close all

%----------------------Fin------------------------------%

==> anc/a_Readme.txt <==
On Robust Inference in Time Series Regression
Baillie, Diebold, Kapetanios, Kim and Mora

-Guide to replicate the figures and tables in the paper
-For questions email: aaronmor@sas.upenn.edu

1. To Generate Tables 2, 3, 4, 6, 7, 8, A1, B1, B2, B3, C1, C2, C3 on MSE and Size, run the following scripts:

-a1_Simulate_Size_MSE_ARMA.m
-a1_Simulate_Size_MSE_VAR.m
-a1_Simulate_Size_MSE_lagsX.m

Contents of the tables can be found in the files:

-tables/Tables_AR_MSE_Size.mat
-tables/Tables_VAR_MSE_Size.mat
-tables/Tables_lagsX_MSE_Size.mat
-tables/Tables_MA_MSE_Size.mat
-tables/Tables_ARMA_MSE_Size.mat

Check formatted versions of these tables in the 'formatted_tables' folder. These formatted tables are converted in the latex and included in the paper.


2. To obtain Table 5 and Figure 1, run the following scripts:

-a4_PredAcc_Table.m
-a5_RE_Figure.m


3. To obtain Figure 2, run the following scripts:

-a6_Power_Figures_Data_AR.m
-a6_Power_Figures_Data_VAR.m
-a7_Power_Figure_fixedT_AR.m
-a7_Power_Figure_fixedT_VAR.m


4. To obtain Figures B1 and C1, run the following scripts:

-a6_Power_Figures_Data_MA.m
-a6_Power_Figures_Data_ARMA.m
-a7_Power_Figure_fixedT_ARMA.m


5. To obtain Figures B2 and C2, run the following scripts:

-a6_Power_Figures_Data_MA.m
-a6_Power_Figures_Data_ARMA.m
-a8_Power_Figure_fixedRho_ARMA.m



--Fin--


==> anc/cosine_weight.m <==
function [psi] = cosine_weight(T,q) %T=sample size; q=bandwidth B
% Compute Cosine weights
%

% Cosine weights
fvec = pi*(1:1:q);
tvec = (0.5:1:T)'/T;
psi = (sqrt(2)/sqrt(T))*cos(tvec*fvec);  % normalized so that psi'psi = 1

end



==> anc/genData_n_Test_ARMA.m <==
%Function that generates a dataset and performs the tests on that sample

function [coefs, TestRej, IClags]=genData_n_Test_ARMA(T, rho, rho_x, beta_dgp, beta_h0, disturbance_type)
  
    %-----------------Generate Data 
    
    x0=normrnd(0,1/(1-rho_x^2));
    %Generate sequence of epsilons
    epsilon_x=normrnd(0,1,[T,1]);
    epsilon_u=normrnd(0,1,[T,1]);
    %Storage and generation
    x=zeros(T,1); 
    u=zeros(T,1);
    if(disturbance_type=="AR") %--AR(1) Distrubances
        u0=normrnd(0,1/(1-rho^2));
        u(1)=rho*u0+epsilon_u(1);
        x(1)=rho_x*x0+epsilon_x(1);
        for t=2:T
            u(t)=rho*u(t-1)+epsilon_u(t);
            x(t)=rho_x*x(t-1)+epsilon_x(t);
        end
    elseif(disturbance_type=="MA")%--MA(1) Distrubances
        eps0=normrnd(0,1);
        u(1)=epsilon_u(1)+rho*eps0;
        x(1)=rho_x*x0+epsilon_x(1);
        for t=2:T
            u(t)=epsilon_u(t)+rho*epsilon_u(t-1);
            x(t)=rho_x*x(t-1)+epsilon_x(t);
        end
    elseif(disturbance_type=="ARMA")%--ARMA(1,1) Distrubances
        u0=normrnd(0,(1+2*rho*rho_x+rho_x^2)/(1-rho^2));
        eps0=normrnd(0,1);
        u(1)=rho_x*u0+rho*eps0+epsilon_u(1);
        x(1)=rho_x*x0+epsilon_x(1);
        for t=2:T
            u(t)=rho_x*u(t-1)+rho*epsilon_u(t-1)+epsilon_u(t);
            x(t)=rho_x*x(t-1)+epsilon_x(t);
        end
    else
        fprintf('Options for disturbaces are AR, MA or ARMA!');
        return
    end
    %Generate Y 
    y=x*beta_dgp+u;
    
    %-------------Test 1: OLS Estimation---------------#
    
    [reject_ols, c_ols,~]=perform_test(x,y,beta_h0,'ols');
    
    %-------------Test 2: HAC NW-----------------------#
    
    [reject_nw,~,~]=perform_test(x,y,beta_h0,'nw');
      
    %-------------Test 3: HAC NW-Andrews --------------#
    
    [reject_nwa,~,~]=perform_test(x,y,beta_h0,'nw-a');
        
    %-------------Test 4: HAC NW-LLSW -----------------#
    
    [reject_nwLLSW,~,~]=perform_test(x,y,beta_h0,'nw-llsw');
        
    %-------------Test 5: HAC NW-KV -------------------#
    
    [reject_nwKV,~,~]=perform_test(x,y,beta_h0,'nw-kv');
            
    %-------------Test 6: HAC w/ M-LLSW ---------------# 
    
    [reject_mllsw,~,~]=perform_test(x,y,beta_h0,'m-llsw');
        
    %-------------Test 7: FGLS ---------------# 
    
    [reject_fgls, c_fgls,lag_fgls]=perform_test(x,y,beta_h0,'fgls');
         
    %-------------Test 8: DRGLS -----------------------# 
    
    [reject_drgls, c_drgls,h_opt_BIC]=perform_test(x,y,beta_h0,'drgls');
      
    %-------------Test 9: DynReg-BIC ------------------#
    
    [reject_dynreg_BIC, c_dynreg_BIC,~]=perform_test(x,y,beta_h0,'dynreg_BIC');
       
    %-------------Test 10: DynReg-AIC ------------------#
    
    [reject_dynreg_AIC, c_dynreg_AIC,h_opt_AIC]=perform_test(x,y,beta_h0,'dynreg_AIC');
    
    %-------------Test 11: Hausman Test 1 --------------#
    
    [reject_hausman1,~,~]=perform_test(x,y,beta_h0,'hausman_1');
            
    %-------------Test 12: Hausman Test 2 --------------#
    
    [reject_hausman2,~,~]=perform_test(x,y,beta_h0,'hausman_2');
    
    %-------------Return Results ----------------------#
    
    coefs=[c_ols, c_dynreg_BIC, c_dynreg_AIC, c_fgls, c_drgls];
    TestRej=[reject_ols, reject_nw, reject_nwa, reject_nwLLSW, reject_nwKV,...
                reject_mllsw, reject_fgls, reject_drgls, reject_dynreg_BIC, reject_dynreg_AIC,...
                reject_hausman1, reject_hausman2];
    IClags=[h_opt_BIC-1, h_opt_AIC-1,lag_fgls];
end

==> anc/genData_n_Test_VAR.m <==
%Function that generates a dataset and performs the tests on that sample

function [coefs, TestRej, IClags]=genData_n_Test_VAR(T, Phi, beta_dgp, beta_h0)
    
    alpha=0.05;              %level
      
    %-----------------Generate Data 
    
    %Compute variance of the stationary distribution for the initial values
    Var0=reshape((eye(4)-kron(Phi,Phi))\([1 0 0 1]'), [2 2]);
    
    %Initial values
    Y0=mvnrnd([0 0],Var0,1);
    x0=Y0(1);
    u0=Y0(2);
    %Generate sequence of epsilons
    epsilon_x=normrnd(0,1,[T,1]);
    epsilon_u=normrnd(0,1,[T,1]);
    
    %Storage and generation
    x=zeros(T,1); 
    u=zeros(T,1);
    
    x(1)=Phi(1,1)*x0+Phi(1,2)*u0+epsilon_x(1);
    u(1)=Phi(2,1)*x0+Phi(2,2)*u0+epsilon_u(1); 
  
    for t=2:T
        x(t)=Phi(1,1)*x(t-1)+Phi(1,2)*u(t-1)+epsilon_x(t);
        u(t)=Phi(2,1)*x(t-1)+Phi(2,2)*u(t-1)+epsilon_u(t);
    end
    
    %Generate Y 
    y=x*beta_dgp+u;
    
    %-------------Test 1: OLS Estimation---------------#
    
    [reject_ols, c_ols,~]=perform_test(x,y,beta_h0,'ols');
    
    %-------------Test 2: HAC NW-----------------------#
    
    [reject_nw,~,~]=perform_test(x,y,beta_h0,'nw');
      
    %-------------Test 3: HAC NW-Andrews --------------#
    
    [reject_nwa,~,~]=perform_test(x,y,beta_h0,'nw-a');
        
    %-------------Test 4: HAC NW-LLSW -----------------#
    
    [reject_nwLLSW,~,~]=perform_test(x,y,beta_h0,'nw-llsw');
        
    %-------------Test 5: HAC NW-KV -------------------#
    
    [reject_nwKV,~,~]=perform_test(x,y,beta_h0,'nw-kv');
            
    %-------------Test 6: HAC w/ M-LLSW ---------------# 
    
    [reject_mllsw,~,~]=perform_test(x,y,beta_h0,'m-llsw');
        
    %-------------Test 7: FGLS ---------------# 
    
    [reject_fgls, c_fgls,h_opt_GLS]=perform_test(x,y,beta_h0,'fgls');
         
    %-------------Test 8: DRGLS -----------------------# 
    
    [reject_drgls, c_drgls,h_opt_BIC]=perform_test(x,y,beta_h0,'drgls');
      
    %-------------Test 9: DynReg-BIC ------------------#
    
    [reject_dynreg_BIC, c_dynreg_BIC,~]=perform_test(x,y,beta_h0,'dynreg_BIC');
       
    %-------------Test 10: DynReg-AIC ------------------#
    
    [reject_dynreg_AIC, c_dynreg_AIC,h_opt_AIC]=perform_test(x,y,beta_h0,'dynreg_AIC');
    
    %-------------Test 11: Hausman Test 1 --------------#
    
    [reject_hausman1,~,~]=perform_test(x,y,beta_h0,'hausman_1');
            
    %-------------Test 12: Hausman Test 2 --------------#
    
    [reject_hausman2,~,~]=perform_test(x,y,beta_h0,'hausman_2');
    
    %-------------Return Results ----------------------#
    
    coefs=[c_ols, c_dynreg_BIC, c_dynreg_AIC, c_fgls, c_drgls];
    TestRej=[reject_ols, reject_nw, reject_nwa, reject_nwLLSW, reject_nwKV,...
                reject_mllsw, reject_fgls, reject_drgls, reject_dynreg_BIC, reject_dynreg_AIC,...
                reject_hausman1, reject_hausman2];
    IClags=[h_opt_BIC-1, h_opt_AIC-1, h_opt_GLS];
end

==> anc/genData_n_Test_lagsX.m <==
%{
On Robust Inference in Time Series Regression
Baillie, Diebold, Kapetanios, Kim and Mora 

--Function that generates a dataset and performs the tests on that sample

This script: Aaron Mora Melendez
aaronmor@sas.upenn.edu
November 2022
%}

function [coefs, TestRej, IClags]=genData_n_Test_lagsX(T, rho_x, rho_y, beta_dgp, beta_h0)
  
    %-----------------Generate Data 
    
    %Set Coefficients
    c1=-0.5;
    %Obtain the variance for initial values
    A0=[1 -beta_dgp; 0 1];
    A1=[rho_y c1; 0 rho_x];
    Phi=A0\A1;
    vecSigma=reshape(inv(A0)*inv(A0)',[4 1]);
    V0=reshape((eye(4)-kron(Phi,Phi))\vecSigma, [2 2]);
    %Initial values
    Y0=mvnrnd([0 0],V0,1);
    y0=Y0(1);
    x0=Y0(2);
    
    %Generate sequence of epsilons
    epsilon_x=normrnd(0,1,[T,1]);
    epsilon_y=normrnd(0,1,[T,1]);
    
    %Generate Data
    x=zeros(T,1); 
    y=zeros(T,1);
    x(1)=rho_x*x0+epsilon_x(1);
    y(1)=beta_dgp*x(1)+c1*x0+rho_y*y0+epsilon_y(1);
    for t=2:T
        x(t)=rho_x*x(t-1)+epsilon_x(t);
        y(t)=beta_dgp*x(t)+c1*x(t-1)+rho_y*y(t-1)+epsilon_y(t);
    end
       
    %-------------Test 1: OLS Estimation---------------#
    
    [reject_ols, c_ols,~]=perform_test(x,y,beta_h0,'ols');
    
    %-------------Test 2: HAC NW-----------------------#
    
    [reject_nw,~,~]=perform_test(x,y,beta_h0,'nw');
      
    %-------------Test 3: HAC NW-Andrews --------------#
    
    [reject_nwa,~,~]=perform_test(x,y,beta_h0,'nw-a');
        
    %-------------Test 4: HAC NW-LLSW -----------------#
    
    [reject_nwLLSW,~,~]=perform_test(x,y,beta_h0,'nw-llsw');
        
    %-------------Test 5: HAC NW-KV -------------------#
    
    [reject_nwKV,~,~]=perform_test(x,y,beta_h0,'nw-kv');
            
    %-------------Test 6: HAC w/ M-LLSW ---------------# 
    
    [reject_mllsw,~,~]=perform_test(x,y,beta_h0,'m-llsw');
        
    %-------------Test 7: FGLS ---------------# 
    
    [reject_fgls, c_fgls,lag_fgls]=perform_test(x,y,beta_h0,'fgls');
         
    %-------------Test 8: DRGLS -----------------------# 
    
    [reject_drgls, c_drgls,h_opt_BIC]=perform_test(x,y,beta_h0,'drgls');
      
    %-------------Test 9: DynReg-BIC ------------------#
    
    [reject_dynreg_BIC, c_dynreg_BIC,~]=perform_test(x,y,beta_h0,'dynreg_BIC');
       
    %-------------Test 10: DynReg-AIC ------------------#
    
    [reject_dynreg_AIC, c_dynreg_AIC,h_opt_AIC]=perform_test(x,y,beta_h0,'dynreg_AIC');
    
    %-------------Test 11: Hausman Test 1 --------------#
    
    [reject_hausman1,~,~]=perform_test(x,y,beta_h0,'hausman_1');
            
    %-------------Test 12: Hausman Test 2 --------------#
    
    [reject_hausman2,~,~]=perform_test(x,y,beta_h0,'hausman_2');
    
    %-------------Return Results ----------------------#
    
    coefs=[c_ols, c_dynreg_BIC, c_dynreg_AIC, c_fgls, c_drgls];
    TestRej=[reject_ols, reject_nw, reject_nwa, reject_nwLLSW, reject_nwKV,...
                reject_mllsw, reject_fgls, reject_drgls, reject_dynreg_BIC, reject_dynreg_AIC,...
                reject_hausman1, reject_hausman2];
    IClags=[h_opt_BIC-1, h_opt_AIC-1,lag_fgls];
end

==> anc/genData_n_Test_t_errors.m <==
%Function that generates a dataset and performs the tests on that sample

function [coefs, TestRej, IClags]=genData_n_Test_t_errors(T, rho, rho_x, beta_dgp, beta_h0, disturbance_type)
       
    %-----------------Generate Data 
    
    x0=normrnd(0,1/(1-rho_x^2));
    %Generate sequence of epsilons
    epsilon_x=normrnd(0,1,[T,1]);
    epsilon_u=trnd(3,[T,1]);
    %Storage and generation
    x=zeros(T,1); 
    u=zeros(T,1);
    if(disturbance_type=="AR") %--AR(1) Distrubances
        u0=normrnd(0,1/(1-rho^2));
        u(1)=rho*u0+epsilon_u(1);
        x(1)=rho_x*x0+epsilon_x(1);
        for t=2:T
            u(t)=rho*u(t-1)+epsilon_u(t);
            x(t)=rho_x*x(t-1)+epsilon_x(t);
        end
    elseif(disturbance_type=="MA")%--MA(1) Distrubances
        eps0=normrnd(0,1);
        u(1)=epsilon_u(1)+rho*eps0;
        x(1)=rho_x*x0+epsilon_x(1);
        for t=2:T
            u(t)=epsilon_u(t)+rho*epsilon_u(t-1);
            x(t)=rho_x*x(t-1)+epsilon_x(t);
        end
    elseif(disturbance_type=="ARMA")%--ARMA(1,1) Distrubances
        u0=normrnd(0,(1+rho^2)/(1-rho^2));
        eps0=normrnd(0,1);
        u(1)=rho*u0+rho*eps0+epsilon_u(1);
        x(1)=rho_x*x0+epsilon_x(1);
        for t=2:T
            u(t)=rho*u(t-1)+rho*epsilon_u(t-1)+epsilon_u(t);
            x(t)=rho_x*x(t-1)+epsilon_x(t);
        end
    else
        fprintf('Options for disturbaces are AR, MA or ARMA!');
        return
    end
    %Generate Y 
    y=x*beta_dgp+u;
    
    %-------------Test 1: OLS Estimation---------------#
    
    [reject_ols, c_ols,~]=perform_test(x,y,beta_h0,'ols');
    
    %-------------Test 2: HAC NW-----------------------#
    
    [reject_nw,~,~]=perform_test(x,y,beta_h0,'nw');
      
    %-------------Test 3: HAC NW-Andrews --------------#
    
    [reject_nwa,~,~]=perform_test(x,y,beta_h0,'nw-a');
        
    %-------------Test 4: HAC NW-LLSW -----------------#
    
    [reject_nwLLSW,~,~]=perform_test(x,y,beta_h0,'nw-llsw');
        
    %-------------Test 5: HAC NW-KV -------------------#
    
    [reject_nwKV,~,~]=perform_test(x,y,beta_h0,'nw-kv');
            
    %-------------Test 6: HAC w/ M-LLSW ---------------# 
    
    [reject_mllsw,~,~]=perform_test(x,y,beta_h0,'m-llsw');
        
    %-------------Test 7: FGLS ---------------# 
    
    [reject_fgls, c_fgls,lag_fgls]=perform_test(x,y,beta_h0,'fgls');
         
    %-------------Test 8: DRGLS -----------------------# 
    
    [reject_drgls, c_drgls,h_opt_BIC]=perform_test(x,y,beta_h0,'drgls');
      
    %-------------Test 9: DynReg-BIC ------------------#
    
    [reject_dynreg_BIC, c_dynreg_BIC,~]=perform_test(x,y,beta_h0,'dynreg_BIC');
       
    %-------------Test 10: DynReg-AIC ------------------#
    
    [reject_dynreg_AIC, c_dynreg_AIC,h_opt_AIC]=perform_test(x,y,beta_h0,'dynreg_AIC');
    
    %-------------Test 11: Hausman Test 1 --------------#
    
    [reject_hausman1,~,~]=perform_test(x,y,beta_h0,'hausman_1');
            
    %-------------Test 12: Hausman Test 2 --------------#
    
    [reject_hausman2,~,~]=perform_test(x,y,beta_h0,'hausman_2');
    
    %-------------Return Results ----------------------#
    
    coefs=[c_ols, c_dynreg_BIC, c_dynreg_AIC, c_fgls, c_drgls];
    TestRej=[reject_ols, reject_nw, reject_nwa, reject_nwLLSW, reject_nwKV,...
                reject_mllsw, reject_fgls, reject_drgls, reject_dynreg_BIC, reject_dynreg_AIC,...
                reject_hausman1, reject_hausman2];
    IClags=[h_opt_BIC-1, h_opt_AIC-1, lag_fgls];
end

==> anc/hac.m <==
function [EstCoeffCov,se,coeff] = hac(Data,varargin)
%HAC Heteroscedasticity and autocorrelation consistent covariance estimators
%
% Syntax:
%
%   [EstCoeffCov,se,coeff] = hac(X,y)
%   [EstCoeffCov,se,coeff] = hac(Tbl)
%   [EstCoeffCov,se,coeff] = hac(Mdl)
%   [EstCoeffCov,se,coeff] = hac(...,param,val,...)
%
% Description:
%
%   HAC computes robust covariance estimates for ordinary least squares
%   (OLS) coefficient estimates of multiple linear regression models
%
%   y = X*coeff + e
%
%   under general forms of heteroscedasticity and autocorrelation in the
%   innovations process e. Estimates are of the form
%               
%   PhiHat = X'*OmegaHat*X
%   EstCoeffCov = c*inv(X'*X)*PhiHat*inv(X'*X)
%
%   where OmegaHat is an estimate of the innovations covariance and c is an
%   optional small-sample correction.
%
% Input Arguments:  
%
%   X - numObs-by-numPreds matrix of predictor data for a multiple linear
%       regression model.
%
%   y - numObs-by-1 vector of response data for a multiple linear
%       regression model.
%
%   Tbl - numObs-by-numPreds+1 tabular array of data for a multiple linear
%       regression model, with predictor data X in the first numPreds
%       columns and response data y in the last column.
%
%   Mdl - Linear model of the form Mdl = LinearModel.fit(X,y).
%
%   Observations with missing (NaN) values in the predictors or the
%   response are removed from the data.
%
% Optional Input Parameter Name/Value Pairs:
%
%   NAME        VALUE
%
%   'varNames'  String vector or cell vector of character vectors, of
%               length numPreds, to be used as variable names in displays
%               of the results. Names should include the intercept term
%               (for example, 'Const') and higher-order terms (for example,
%               'x1^2' or 'x1:x2'), if present. The default for matrix X is
%               {'x1','x2',...}. The default for tabular array Tbl is
%               Tbl.Properties.VariableNames. The default for linear models
%               Mdl is Mdl.CoefficientNames.
%
%   'intercept' Logical value indicating whether or not to add an intercept
%               when fitting the model. The default is true. When the input
%               is already a fitted model, Mdl, 'intercept' is ignored.
%
%   'type' 		Type of estimator. Values are 'HC' and 'HAC'. 'HC' computes
%               heteroscedasticity-consistent estimates, as described in
%               [9], [7], and [3]. 'HAC' computes heteroscedasticity-and-
%               autocorrelation-consistent estimates, as described in [8],
%               [5], [2], and [1]. The default is 'HAC'.
%
%   'weights' 	Weights used to compute PhiHat = X'*OmegaHat*X. Values are
%               a numerical vector w of length numObs or a string or
%               character vector indicating a method for computing w from
%               the data.
%
%               When 'type' is 'HC', OmegaHat = diag(w). Elements w(i)
%               estimate the innovations variance at each observation i.
%               Data-driven w are computed from model residuals u(i), their
%               leverages h(i), and their number of degrees of freedom dfe.
%               Values are:
%
%               o 'CLM' w(i) = (1/dfe)*sum(u(i)^2). This is the Classical
%                       Linear Model estimator, used in the absence of
%                       heteroscedasticity.
%
%               o 'HC0' w(i) = u(i)^2. This is the White estimator in [9].
%                       This is the default when 'type' is 'HC'.
%
%               o 'HC1' w(i) = (numObs/dfe)*u(i)^2. This is the HC1
%                       estimator in [7].
%
%               o 'HC2' w(i) = (u(i)^2)/(1-h(i)). This is the HC2
%                       estimator in [7].
%
%               o 'HC3' w(i) = (u(i)^2)/((1-h(i))^2). This is the HC3
%                       estimator in [7].
%
%               o 'HC4' w(i) = (u(i)^2)/((1-h(i))^d(i)), where d(i) is
%                       min(4,h(i)/mean(h)). This is the estimator in [3].
%
%               o w     Vector of user-specified weights, of length numObs.
%                       If data contain a missing value at observation i,
%                       w(i) is removed during estimation.
%
%               When 'type' is 'HAC', component products forming PhiHat,
%               X(i,:)'*(u(i)*u(j))*X(j,:), are weighted by w(l), where 
%               l = abs(i-j) is the lag length between observations.
%               Elements w(l) represent the strength of autocorrelations at
%               each lag length. Data-driven w(l) = k(l/b) are computed by
%               a kernel density estimator k, with b specified by the
%               'bandwidth' parameter. Values are:
%
%               o 'TR' Truncated kernel:
%
%                             | 1  for abs(x) <= 1
%                      k(x) = |
%                             | 0  otherwise
%
%                      This produces the White estimator in [10, p. 152].
%
%               o 'BT' Bartlett kernel:
%
%                             | 1-abs(x)  for abs(x) <= 1
%                      k(x) = |
%                             | 0         otherwise
%
%                      This produces the Newey-West estimator in [8]. This
%                      is the default when 'type' is 'HAC'.
%
%               o 'PZ' Parzen kernel:
%
%                             | 1-6*x^2+6*abs(x)^3  for 0 <= abs(x) <= 1/2
%                      k(x) = | 2*(1-abs(x))^3      for 1/2 <= abs(x) <= 1
%                             | 0                   otherwise
%
%                      This produces the Gallant estimator in [5, p. 533].
%
%               o 'TH' Tukey-Hanning kernel:
%
%                             | (1+cos(pi*x))/2  for abs(x) <= 1
%                      k(x) = |
%                             | 0                otherwise
%
%                      This estimator was introduced by Andrews in [1].
%
%               o 'QS' Quadratic spectral kernel:
%
%                      k(x) = [25/(12*pi^2*x^2)]*...
%                             [sin(6*pi*x/5)/(6*pi*x/5)-cos(6*pi*x/5)]
%
%                      This estimator was introduced by Andrews in [1].
%
%               o w    Vector of user-specified weights, of length numObs.
%                      If data contain a missing value at observation i,
%                      w(i) is removed during estimation.
%
%   'bandwidth' Scalar bandwidth parameter b used by the kernel estimator
%               in 'weights' when 'type' is 'HAC'. If 'type' is 'HC',
%               'bandwidth' is ignored. The default is data-driven, as in
%               [1]. Values of 'AR1' or 'ARMA11' specify the model used for
%               data-driven bandwidth selection. The default model is
%               'AR1'. The method used to estimate the 'AR1' model can be
%               specified by values of 'AR1OLS', to use OLS, or 'AR1MLE',
%               to use maximum likelihood. The default method is 'AR1MLE'.
%
%   'smallT'    Logical flag indicating whether or not to apply the small-
%               sample correction c = T/dfe, where T is the effective
%               sample size and dfe is the number of degrees of freedom of
%               the model residuals. Values are true and false. The default
%               is false when 'type' is 'HC' and true when 'type' is 'HAC'.
%
%   'whiten'    Nonnegative integer specifying the lag order of a vector
%               autoregressive model used as a prewhitening filter when
%               'type' is 'HAC', as in [2]. If 'type' is 'HC', 'whiten' is
%               ignored. The default is 0, which bypasses the filter.
%
%   'display'   String or character vector to control the display of
%               results to the command window. The display shows outputs in
%               tabular form. Values are 'cov' to display only EstCoeffCov,
%               'full' to display all of coeff, se, and EstCoeffCov, or
%               'off' to turn off the display. The default is 'cov'.
% 
% Output Arguments:
%
%   EstCoeffCov - numPreds-by-numPreds matrix of coefficient covariance
%                 estimates.
%
%   se - numPreds-by-1 vector of coefficient standard error estimates. This
%        is sqrt(diag(EstCoeffCov)).
%
%   coeff - numPreds-by-1 vector of OLS coefficient estimates.
%
% Notes:
%
%   o Estimates formed by HAC are often called "sandwich estimates," with
%     X'*OmegaHat*X the "meat" and inv(X'*X) the "bread."
%
%   o For kernels with unit-interval support, the bandwidth parameter b is
%     often called the "lag-truncation parameter," since w(l) = k(l/b) = 0
%     for lags l > b.
%
%   o HAC with default settings computes a Newey-West estimator using a
%     Bartlett kernel with a data-driven bandwidth. To obtain the standard
%     Newey-West estimate described in [8], set 'bandwidth' to maxLag+1,
%     with maxLag = floor(4*(T/100)^(2/9)).
%
%   o The original White HC estimator, HC0, is justified asymptotically.
%     HC1, HC2, HC3, and HC4 are meant to improve small-sample performance.
%     [6] and [3] recommend HC3 and HC4, respectively, in the presence of
%     influential observations.
%
%   o HAC estimators formed with the truncated kernel are not guaranteed to
%     be positive semidefinite in finite samples. [8] proposes the Bartlett
%     kernel as a remedy, but the resulting estimator is suboptimal in
%     terms of its rate of consistency. The quadratic spectral kernel
%     achieves an optimal rate of consistency.
%
%   o The default estimation method for HAC bandwidth selection, 'AR1MLE',
%     is generally more accurate, but slower, than the 'AR1' alternative,
%     'AR1OLS'. The 'ARMA11' model must be estimated by maximum likelihood.
%     Bandwidth-selection models may exhibit sensitivity to the relative
%     scale of the predictors in X.
%
%   o [2] recommends prewhitening for HAC estimators to reduce bias. The
%     procedure tends to increase estimator variance and mean-squared
%     error, but can improve confidence interval coverage probabilities and
%     reduce the over-rejection of t statistics.
%
% Example:
%
%   % Compute OLS coefficients and Newey-West standard errors for a
%   % regression of nominal GNP (GNPN) on the consumer price index (CPI),
%   % real wages (WR), and the money stock (MS):
%
%   load Data_NelsonPlosser
%   Tbl = DataTable(:,[8,10,11,2]);
%   T = sum(~any(ismissing(Tbl),2));
%   maxLag = floor(4*(T/100)^(2/9));
%   EstCoeffCov = hac(Tbl,'bandwidth',maxLag+1,'display','full');
%
% References:
% 
%   [1] Andrews, D. W. K. "Heteroskedasticity and Autocorrelation
%       Consistent Covariance Matrix Estimation." Econometrica. v. 59,
%       1991, pp. 817-858.
%
%   [2] Andrews, D. W. K., and J. C. Monohan. "An Improved
%       Heteroskedasticity and Autocorrelation Consistent Covariance Matrix
%       Estimator." Econometrica. v. 60, 1992, pp. 953-966.
%
%   [3] Cribari-Neto, F. "Asymptotic Inference Under Heteroskedasticity of
%       Unknown Form." Computational Statistics & Data Analysis. v. 45,
%       2004, pp. 215-233.
%
%   [4] den Haan, W. J., and A. Levin. "A Practitioner's Guide to Robust
%       Covariance Matrix Estimation." In Handbook of Statistics. Edited by
%       G. S. Maddala and C. R. Rao. Amsterdam: Elsevier, 1997.
%
%   [5] Gallant, A. R. Nonlinear Statistical Models. Hoboken, NJ: John
%       Wiley & Sons, Inc., 1987.
%
%   [6] Long, J. S., and L. H. Ervin. "Using Heteroscedasticity-Consistent
%       Standard Errors in the Linear Regression Model." The American
%       Statistician. v. 54, 2000, pp. 217-224.
%
%   [7] MacKinnon, J. G., and H. White. "Some Heteroskedasticity-Consistent
%       Covariance Matrix Estimators with Improved Finite Sample
%       Properties." Journal of Econometrics. v. 29, 1985, pp. 305-325.
%
%   [8] Newey, W. K., and K. D. West. "A Simple, Positive-Definite,
%       Heteroskedasticity and Autocorrelation Consistent Covariance
%       Matrix." Econometrica. v. 55, 1987, pp. 703-708.
%
%   [9] White, H. "A Heteroskedasticity-Consistent Covariance Matrix and a
%       Direct Test for Heteroskedasticity." Econometrica. v. 48, 1980, pp.
%       817-838.
%
%  [10] White, H. Asymptotic Theory for Econometricians. New York: Academic
%       Press, 1984.
%
% See also FITLM, LSCOV.

% Copyright 2018 The MathWorks, Inc.

% Handle dataset array inputs:

if isa(Data,'dataset')
    
    try
    
        Data = dataset2table(Data);
    
    catch 
    
        error(message('econ:hac:DataNotConvertible'))
    
    end
    
end

% Parse inputs and set defaults:

parseObj = inputParser;
parseObj.addRequired('Data',@DataCheck);
parseObj.addOptional('y',[],@yCheck);
parseObj.addParameter('varNames',{},@varNamesCheck);
parseObj.addParameter('intercept',true,@interceptCheck);
parseObj.addParameter('type','HAC',@typeCheck);
parseObj.addParameter('weights',[],@weightsCheck);
parseObj.addParameter('bandwidth',[],@bandwidthCheck);
parseObj.addParameter('smallT',[],@smallTCheck);
parseObj.addParameter('whiten',0,@whitenCheck);
parseObj.addParameter('display','cov',@displayCheck);

parseObj.parse(Data,varargin{:});

Data = parseObj.Results.Data;
y = parseObj.Results.y;

varNames = parseObj.Results.varNames;
varNames = cellstr(varNames);

iFlag = parseObj.Results.intercept;
estType = upper(parseObj.Results.type);
weights = upper(parseObj.Results.weights);
b = parseObj.Results.bandwidth;
ssFlag = parseObj.Results.smallT;
p = parseObj.Results.whiten;
dispFlag = lower(parseObj.Results.display);

% Convert inputs to LinearModel object:

if isnumeric(Data)
    
    if isempty(y)
        
        error(message('econ:hac:EmptyResponseVector'))
          
    else
    
        try
            M = LinearModel.fit(Data,y,'Intercept',iFlag);
        catch exception
            throw(exception)
        end
        
    end
    
elseif isa(Data,'table')
    
    try   
        M = LinearModel.fit(Data,'Intercept',iFlag);    
    catch exception  
        throw(exception)
    end
    
else
    
    M = Data;
    iFlag = M.Formula.HasIntercept;
    
end

% Extract relevant model information:

missingData = ~M.ObservationInfo.Subset;
T = M.NumObservations;
coeff = M.Coefficients.Estimate;
numPreds = M.NumCoefficients;
u = M.Residuals.Raw;
u(missingData) = [];
dfe = M.DFE;
X = M.Design;
X(missingData,:) = [];

% Specify default weights:

if isempty(weights)
    if strcmp(estType,'HC')
        weights = 'HC0';
    else
        weights = 'BT';
    end
end

% Check user-specified weights:

userWeights = isnumeric(weights);

if userWeights
    
    try
        w = userWeightsCheck(weights,T,missingData);
    catch exception
        throw(exception)
    end
    
end

% Compute PhiHat:
        
switch estType

    case 'HC'
        
        if ~userWeights

            u2 = u.^2;
            h = M.Diagnostics.Leverage;
            h(missingData) = [];

            switch weights

                case 'CLM'

                    sse = sum(u2);
                    w = repmat(sse/dfe,size(u));

                case 'HC0'

                    w = u2;

                case 'HC1'

                    w = (T/dfe)*u2;

                case 'HC2'

                    w = u2./(1-h);

                case 'HC3'

                    w = u2./((1-h).^2);

                case 'HC4'

                    d = min(4,h/mean(h));
                    w = u2./((1-h).^d);

                otherwise

                    error(message('econ:hac:HCWeightsInvalid'))

            end
        
        end
        
        PhiHat = X'*spdiags(w,0,T,T)*X;

    case 'HAC'

        % Scores matrix:

        V = bsxfun(@times,X,u);

        % Prewhiten scores:

        if p > 0

            if p > T-1

                error(message('econ:hac:WhiteningOrderTooBig'))

            end
  
            VAR = varm(numPreds,p); 
            VAR.Constant = 0; 
            [VAR,~,~,V] = estimate(VAR,V); 
            VARcoeffs = VAR.AR;

        end
        
        if ~userWeights

            % Compute bandwidth, if unspecified:

            if isempty(b) || ischar(b)

                % Specify method:
                if isempty(b)
                    model = 'AR1MLE';
                elseif ischar(b)                
                    model = b;  
                end

                try
                    b = getBW(V,weights,model,iFlag);
                catch exception
                    throw(exception)
                end

            end

            % Compute kernel weights:

            lags = 0:T-1;
            w = zeros(T,1);
            x = lags/b;           

            switch weights

                case 'TR'

                    TR = (abs(x) <= 1);
                    w(TR) = 1;

                case 'BT'

                    BT = (abs(x) <= 1);                
                    w(BT) = 1-abs(x(BT));

                case 'PZ'

                    PZ1 = (abs(x) >= 0) & (abs(x) <= 1/2);
                    PZ2 = (abs(x) >= 1/2) & (abs(x) <= 1);  
                    w(PZ1) = 1-6*x(PZ1).^2+6*abs(x(PZ1)).^3;
                    w(PZ2) = 2*(1-abs(x(PZ2))).^3;

                case 'TH'

                    TH = (abs(x) <= 1);
                    w(TH) = (1+cos(pi*x(TH)))/2;

                case 'QS'

                    argQS = 6*pi*x/5;
                    w1 = 3./(argQS.^2);
                    w2 = (sin(argQS)./argQS)-cos(argQS);
                    w = w1.*w2;
                    w(x == 0) = 1;

                otherwise

                    error(message('econ:hac:HACWeightsInvalid'))

            end
        
        end
        
        PhiHat = w(1)*(V'*V);
        for i = 1:T-p-1
            LagCov = (V(1+i:T-p,:)'*V(1:T-p-i,:));
            PhiHat = PhiHat+w(i+1)*(LagCov+LagCov');
        end

end

% Recolor prewhitened PhiHat:

if strcmp(estType,'HAC') && (p > 0)

    C = eye(numPreds)-sum(reshape([VARcoeffs{:}],numPreds,numPreds,p),3);
    PhiHat = (C\PhiHat)/C';

end

% Compute the sandwich estimate:

% EstCoeffCov = inv(X'*X)*PhiHat*inv(X'*X)  
%             = inv(R'*Q'*Q*R)*Z'*Z*inv(R'*Q'*Q*R)
%             = ((R'*R)\Z')*(Z/(R'*R))
%             = (S\Z')*(Z/S)

try    
    Z = chol(PhiHat);    
catch exception % 'TR' or w fails to produce a positive definite matrix   
    throw(exception)    
end

[~,R] = qr(X,0);
S = R'*R;
EstCoeffCov = (S\Z')*(Z/S);

% Specify the default small-sample correction:

if isempty(ssFlag)
    if strcmp(estType,'HC')
        ssFlag = false;
    else
        ssFlag = true;
    end
end

% Apply the small-sample correction:

if ssFlag
    EstCoeffCov = (T/dfe)*EstCoeffCov;
end

% Compute standard errors:

se = sqrt(diag(EstCoeffCov));

% Display results:

if ~strcmp(dispFlag,'off')
  
    if isempty(varNames)
        
        varNames = M.CoefficientNames;
        
        if iFlag
            
            varNames{1} = 'Const';
            
        end
        
    else
        
        if length(varNames) < numPreds

            error(message('econ:hac:VarNamesTooFew'))

        elseif length(varNames) > numPreds

            error(message('econ:hac:VarNamesTooMany'))

        end
        
    end

    % Print output:
    
    fprintf('\nEstimator type: %s',estType)
    if userWeights        
        fprintf('\nEstimation method: user-defined weights')        
    else        
        fprintf('\nEstimation method: %s',weights)
        if strcmp(estType,'HAC')
            fprintf('\nBandwidth: %.4f',b)
            fprintf('\nWhitening order: %u',p)
        end        
    end
    fprintf('\nEffective sample size: %u',T)
    if ssFlag
        fprintf('\nSmall sample correction: on\n')
    else
        fprintf('\nSmall sample correction: off\n')
    end

    if strcmp(dispFlag,'full')        
        fprintf('\nCoefficient Estimates:\n\n')
        internal.econ.tableprint([coeff,se],...
                                 'colNames',{'Coeff','SE'},...
                                 'rowNames',varNames)
    end
    
    fprintf('\nCoefficient Covariances:\n\n')
    internal.econ.tableprint(EstCoeffCov,...
                             'colNames',varNames,...
                             'rowNames',varNames)
    
end

%-------------------------------------------------------------------------
% Check input Data
function OK = DataCheck(Data)

if isempty(Data)

    error(message('econ:hac:DataUnspecified'))

elseif ~isnumeric(Data) && ~isa(Data,'table') && ~isa(Data,'LinearModel') 

    error(message('econ:hac:DataFormatUnsupported'))
    
elseif isa(Data,'table') && (size(Data,2) < 2)

    error(message('econ:hac:DataWithoutResponse'))

else
    
    OK = true;

end

%-------------------------------------------------------------------------
% Check response vector
function OK = yCheck(y)

if ~isnumeric(y) || ~isvector(y)

    error(message('econ:hac:ResponseNonNumericVector'))
      
else

    OK = true;

end

%-------------------------------------------------------------------------
% Check value of 'varNames' parameter
function OK = varNamesCheck(varNames)

if ~isvector(varNames)

    error(message('econ:hac:VarNamesNonVector'))

elseif isnumeric(varNames) || (iscell(varNames) && any(cellfun(@isnumeric,varNames)))

    error(message('econ:hac:VarNamesNumeric'))

else

    OK = true;

end

%-------------------------------------------------------------------------
% Check value of 'intercept' parameter
function OK = interceptCheck(iFlag)

if ~islogical(iFlag) || ~isscalar(iFlag)
    
    error(message('econ:hac:InterceptNonLogicalScalar'))

else

    OK = true;

end

%-------------------------------------------------------------------------
% Check value of 'type' parameter
function OK = typeCheck(estType)
    
if ~ischar(estType) || ~isvector(estType)

    error(message('econ:hac:EstTypeNonString'))

elseif ~ismember(upper(estType),{'HC','HAC'})

    error(message('econ:hac:EstTypeInvalid'))

else

    OK = true;

end

%-------------------------------------------------------------------------
% Check value of 'weights' parameter
function OK = weightsCheck(weights)
    
if ~isvector(weights)

    error(message('econ:hac:WeightsNonVector'))

elseif ischar(weights) && ...
       ~ismember(upper(weights),...
       {'CLM','HC0','HC1','HC2','HC3','HC4','TR','BT','PZ','TH','QS'})

   error(message('econ:hac:WeightsInvalid'))

else

    OK = true;

end

%-------------------------------------------------------------------------
% Check value of 'bandwidth' parameter
function OK = bandwidthCheck(b)

if ~isvector(b)

    error(message('econ:hac:BandwidthNonVector'))
      
elseif isnumeric(b) && ~isscalar(b)

    error(message('econ:hac:BandwidthValueNonScalar'))
      
elseif ischar(b) && ~ismember(upper(b),{'AR1','AR1OLS','AR1MLE','ARMA11'})
    
    error(message('econ:hac:BandwidthEstimationMethodInvalid'))

else

    OK = true;

end

%-------------------------------------------------------------------------
% Check value of 'smallT' parameter
function OK = smallTCheck(ssFlag)
    
if ~islogical(ssFlag)

    error(message('econ:hac:SmallSampleFlagInvalid'))

else

    OK = true;

end

%-------------------------------------------------------------------------
% Check value of 'whiten' parameter
function OK = whitenCheck(p)

if ~isnumeric(p) || ~isscalar(p) || mod(p,1) ~= 0 || p < 0

    error(message('econ:hac:WhiteningOrderInvalid'))

else

    OK = true;

end
    
%-------------------------------------------------------------------------
% Check value of 'display' parameter
function OK = displayCheck(dispFlag)
    
if isnumeric(dispFlag) || ~isvector(dispFlag)

    error(message('econ:hac:DisplayFlagNonString'))

elseif ~ismember(lower(dispFlag),{'cov','full','off'})

    error(message('econ:hac:DisplayFlagInvalid'))

else

    OK = true;

end
    
%-------------------------------------------------------------------------
% Check user-defined weights
function w = userWeightsCheck(weights,numObs,missingData)

if length(weights) ~= numObs

    error(message('econ:hac:UserWeightsDimensionMismatch'))

else

    weights(missingData) = [];
    w = weights;

end

%-------------------------------------------------------------------------
% Compute data-driven bandwidth
function b = getBW(V,weights,model,iFlag)

[T,n] = size(V);

% Use the scale-invariant alpha weights in [1]. See [4] for alternatives.

wAlpha = ones(n,1); % Unit weight for slope coefficients
if iFlag
    wAlpha(1) = 0; % Zero weight for intercept coefficient
end

% Set MLE options:

options = optimset('fmincon');
options = optimset(options,'display','off','diagnostics','off',...
                           'algorithm','sqp','tolCon',1e-7);
                               
switch model
    
    case {'AR1','AR1OLS','AR1MLE'}

        rho = zeros(n,1);     % AR coefficient estimates
        sigmaSq = zeros(n,1); % Residual variances
        
        switch model

            case {'AR1','AR1MLE'}

                AR1 = arima(1,0,0); % AR(1) model

                for j = 1:n
                    
                    ARfit = estimate(AR1,V(:,j),'display','off','options',options);
                    rho(j) = ARfit.AR{1};
                    sigmaSq(j) = ARfit.Variance;
                
                end

            case 'AR1OLS'

                for j = 1:n
                    
                    v = V(:,j);
                    vt = v(2:T);
                    vtLag1 = v(1:T-1);
                    rhoj = vtLag1\vt;
                    res = vt-rhoj*vtLag1;
                    rho(j) = rhoj;
                    sigmaSq(j) = res'*res/(T-1);
                
                end

        end

        num0 = 4*(rho.^2).*(sigmaSq.^2);
        den = (sigmaSq.^2)./((1-rho).^4);
        
    case 'ARMA11'

        rho = zeros(n,1);      % AR coefficient estimates
        psi = zeros(n,1);      % MA coefficient estimates
        sigmaSq = zeros(n,1);  % Residual variances
        
        ARMA11 = arima(1,0,1); % ARMA(1,1) model
        
        for j = 1:n
            
            v = V(:,j);
            ARMAfit = estimate(ARMA11,v,'display','off','options',options);
            rho(j) = ARMAfit.AR{1};
            psi(j) = ARMAfit.MA{1};
            sigmaSq(j) = ARMAfit.Variance;
            
        end
        
        num0 = 4*((1+rho.*psi).^2).*((rho+psi).^2).*(sigmaSq.^2);
        den = (((1+psi).^4).*(sigmaSq.^2))./((1-rho).^4);
        
end

% Compute alphas:

num1 = ((1-rho).^6).*((1+rho).^2);
num2 = (1-rho).^8;
denSum = sum(wAlpha.*den);
alpha1 = sum(wAlpha.*(num0./num1))/denSum;
alpha2 = sum(wAlpha.*(num0./num2))/denSum;

% Compute optimal bandwidth:

switch weights
    
    case 'TR'
        
       b = (0.6611)*(alpha2*T)^(1/5); 
        
    case 'BT'
        
        b = (1.1447)*(alpha1*T)^(1/3);
                
    case 'PZ'
        
        b = (2.6614)*(alpha2*T)^(1/5);
                
    case 'TH'
        
        b = (1.7462)*(alpha2*T)^(1/5);
                
    case 'QS'
      
        b = (1.3221)*(alpha2*T)^(1/5);
        
    otherwise
        
        error(message('econ:hac:HACWeightsInvalid'))
        
end

==> anc/omega_hat_cos.m <==
function [omega_hat_mat]=omega_hat_cos(x,w,qvec); %x=ux; qvec=B; w=cosine weight(TxB); 
% Compute omega_hat using orthogonal series weights
% x is T x m (m=1 here);  w is T x qmax matrix of weights;  qvec is vector of q values

m = size(x,2);
xdm = x - mean(x);  % just to be sure .. weights should be orthogonal to 1 anyway
y = w'*xdm;
nq = size(qvec,1);
omega_hat_mat = NaN(m,m,nq);
for i = 1:nq;
    q = qvec(i); %q=B
    omega_hat_mat(:,:,i) = y(1:q,:)'*y(1:q,:)/q;
end;

end

==> anc/perform_test.m <==
%{
On Robust Inference in Time Series Regression
Baillie, Diebold, Kapetanios, Kim and Mora 

--Function that performs a tests on a given sample

This script: Aaron Mora Melendez
aaronmor@sas.upenn.edu
November 2022
%}

% Inputs:
%   -x,y: data, covariates and response variable 
%   -beta: value for the t test: H0 beta0=beta
%   -type_test: could be one of the following values
%                 ols;
%                 nw; nw-a; nw-llsw; nw-kv
%                 m-llsw;
%                 fgls; drgls;
%                 dynreg_BIC; dynreg_AIC;
%                 hausman_1; hausman_2;
% Output:
%   -reject: decision from the test {0,1}, 1 for reject H0
%   -beta_hat: estimated coefficient used in the test

function [reject, beta_hat, selectedLag]=perform_test(x,y,beta,type_test)
    alpha=0.05;
    T=length(y);
    [c_ols,se_ols]=OLS(y,x); %preliminary OLS 
    uhat_ols=y-c_ols*x;      %residuals
    
    % Max potential lags (for FGLS, DRGLS and DynReg)
    Hmax=10+20*(T>100);  %10 if less than 100 obs, 30 if more
    t_cv=tinv(1-alpha/2,T-1);
    
    selectedLag=NaN;
    
    switch type_test
        %------------ Test 1: OLS--------------------------%
        case 'ols'
            tstat_ols=abs((c_ols-beta)/se_ols);
       
            % Reject if tstat is larger than  critical value
            reject_ols=1*(tstat_ols > t_cv);

            reject=reject_ols;
            beta_hat=c_ols;
            return;
        %-------------Test 2: HAC NW-----------------------#    
        case 'nw'
            %lag length (Newey and West, 1994)
            h_NW = ceil(4*((T/100)^(2/9))); 
            [~,se_nw,~]=hac(x, y, 'intercept', false, 'weights', 'BT', 'bandwidth', h_NW, 'display', 'off');
            % Compute the t stat
            tstat_nw=abs((c_ols-beta)/se_nw);

            % Compute the fixed-b critical values using Y.Sun (2014) approximation
            b=h_NW/T;
            K=max([ceil(3/(2*b)),1]);
            kappa=0.5*(exp(b)+1+b);
            tcv_nw=sqrt(kappa*finv(1-alpha,1,K));

            % Reject if tstat is larger than t critical value
            reject_nw=1*(tstat_nw > tcv_nw);

            reject=reject_nw;
            beta_hat=c_ols;
            return
        %-------------Test 3: HAC NW-Andrews --------------#    
        case 'nw-a'
            %Andrews (or the textbook approach)
            h_NW_A=ceil(0.75*T^(1/3));             
            [~,se_nwa,~]=hac(x, y, 'intercept', false, 'weights', 'BT', 'bandwidth', h_NW_A, 'display', 'off');
            % Compute the t stat
            tstat_nwa=abs((c_ols-beta)/se_nwa);

            % Compute the fixed-b critical values using Y.Sun (2014) approximation
            b=h_NW_A/T;
            K=max([ceil(3/(2*b)),1]);
            kappa=0.5*(exp(b)+1+b);
            tcv_nwa=sqrt(kappa*finv(1-alpha,1,K));

            % Reject if tstat is larger than t critical value
            reject_nwa=1*(tstat_nwa > tcv_nwa);

            reject=reject_nwa;
            beta_hat=c_ols;
            return
        %-------------Test 4: HAC NW-LLSW -----------------#    
        case 'nw-llsw'
            h_NW_LLSW=ceil(1.3*sqrt(T));
            [~,se_nwllsw,~]=hac(x, y, 'intercept', false, 'weights', 'BT', 'bandwidth', h_NW_LLSW, 'display', 'off');
            % Compute the t stat
            tstat_nwLLSW=abs((c_ols-beta)/se_nwllsw);

            % Compute the fixed-b critical values using Y.Sun (2014) approximation
            b=h_NW_LLSW/T;
            K=max([ceil(3/(2*b)),1]);
            kappa=0.5*(exp(b)+1+b);
            tcv_nwLLSW=sqrt(kappa*finv(1-alpha,1,K));

            % Reject if tstat is larger than t critical value
            reject_nwLLSW=1*(tstat_nwLLSW > tcv_nwLLSW);

            reject=reject_nwLLSW;
            beta_hat=c_ols;
            return
        %-------------Test 5: HAC NW-KV -------------------#    
        case 'nw-kv'
            c0=0; c=0;
            for s=1:T 
                c0=c0+x(s)*uhat_ols(s);
                c=c+c0^2;
            end
            bhat = (c/(T^2))/(mean(x.^2))^2;
            se_kv = sqrt(bhat/T); %KV std. error 
            % Compute the t stat
            tstat_kvb=abs((c_ols-beta)/se_kv);

            % Reject if tstat is larger than  critical value
            reject_nwKV=1*(tstat_kvb > 6.811);

            reject=reject_nwKV;
            beta_hat=c_ols;
            return
        %-------------Test 6: HAC w/ M-LLSW ---------------# 
        case 'm-llsw'
            z=x.*uhat_ols;
            b_ewc = floor(0.4*T^(2/3));                 %EWC bandwidth
            cos_wei = cosine_weight(T, b_ewc);          %EWC weight; TxB
            omega_ewc=omega_hat_cos(z, cos_wei, b_ewc); %LRV estimate = Q
            se_mllsw = sqrt(diag(T*((x'*x)\omega_ewc/(x'*x))));
            % Compute the t stat
            tstat_mllsw=abs((c_ols-beta)/se_mllsw);

            %Compute critical value
            tcv_mllsw=tinv(1-alpha/2,b_ewc);

            % Reject if tstat is larger than  critical value
            reject_mllsw=1*(tstat_mllsw > tcv_mllsw);

            reject=reject_mllsw;
            beta_hat=c_ols;
            return
        
        
        otherwise   
            %-------------Test 7: FGLS ------------------------#    
            
            if strcmp(type_test,'fgls')||strcmp(type_test,'hausman_1')
                %fit an AR(p) on the OLS residuals  
                BICvalues=zeros(Hmax,1);
                for h=1:Hmax 
                    U_lags=zeros((T-h),h); %Lags of the residuals
                    for j=1:h
                        U_lags(:,j)=uhat_ols((h+1-j):(T-j));
                    end
                    %[~,~,logL_h]=OLS(uhat_ols((h+1):T),U_lags);
                    %BICvalues(h)=-2*logL_h+log(T)*h;
                    [~,~,~,sse_fgls,~]=OLS(uhat_ols((h+1):T),U_lags);
                    SSE=sse_fgls*(T-h);
                    BICvalues(h)=T*log(SSE)+log(T)*h;
                end
                [~,p]=min(BICvalues);
                U_lags=zeros((T-p),p);
                X_lags=zeros((T-p),p);
                Y_lags=zeros((T-p),p);
                for j=1:p
                   U_lags(:,j)=uhat_ols((p+1-j):(T-j));
                   X_lags(:,j)=x((p+1-j):(T-j));
                   Y_lags(:,j)=y((p+1-j):(T-j));
                end
                % Do the FGLS transformation
                [phihat,~,~]=OLS(uhat_ols((p+1):T),U_lags);
                X_tilde=x((p+1):T)-X_lags*phihat;              
                Y_tilde=y((p+1):T)-Y_lags*phihat;              
                [c_fgls,se_fgls]=OLS(Y_tilde,X_tilde);

                % Compute t stat
                tstat_fgls=abs((c_fgls-beta)/se_fgls);

                % Reject if tstat is larger than  critical value
                reject_fgls=1*(tstat_fgls > t_cv);
                
%                 %Test for serial correlation in the residuals
%                 LBQ_test_decision=lbqtest(uhat_ols);
%                 if LBQ_test_decision %Rejects the null of no serial correlation
%                     
%                 else %No rejection of no serial correlation: do simple ols
%                     tstat_ols=abs((c_ols-beta)/se_ols);
%                     reject_ols=1*(tstat_ols > t_cv);
%                     
%                     reject=reject_ols;
%                     beta_hat=c_ols;
%                     selectedLag=0;
%                 end
               
                if strcmp(type_test,'fgls')
                    reject=reject_fgls;
                    beta_hat=c_fgls;
                    selectedLag=p;
                    return
                end
            end
            
            %-------------Test 11: Hausman Test 1 -------------#
            if strcmp(type_test,'hausman_1')
                %Use a HAC estimator to optain the s.e. for OLS
                h_NW_LLSW=ceil(1.3*sqrt(T));
                [~,se_nwllsw,~]=hac(x, y, 'intercept', false, 'weights', 'BT', 'bandwidth', h_NW_LLSW, 'display', 'off');
                
                hstat_1=(c_ols-c_fgls)^2/(se_nwllsw^2-se_fgls^2);

                if hstat_1<0
                    reject_hausman1=1;        
                else
                    reject_hausman1=1*(hstat_1>chi2inv(1-alpha,1));
                end

                reject=reject_hausman1;
                beta_hat=c_ols;
                return
            end
            
            
            %-------------Lag Selection -----------------------#
            
            % Same for DRGLS and DynReg
            BICvalues=zeros(Hmax+1,1);
            AICvalues=zeros(Hmax+1,1);

            xcoef_h=zeros(Hmax+1,1);
            xcoef_se=zeros(Hmax+1,1);
            drgls_coef=zeros(Hmax+1,1);
            drgls_se=zeros(Hmax+1,1);

            for h=0:Hmax  %Potential lags
                if h>0
                   X_lags=zeros((T-h),h); %covariate matrix
                   Y_lags=zeros((T-h),h); %response matrix
                   for j=1:h
                       X_lags(:,j)=x((h+1-j):(T-j));
                       Y_lags(:,j)=y((h+1-j):(T-j));
                   end
                   X_ext=[Y_lags x((h+1):T) X_lags];
                   %Obtain the residuals from the variance estimator of the residuals
                   [beta_h,se_h,~,sse,~]=OLS(y((h+1):T),X_ext);
                   SSE=sse*(T-(2*h+1)); 
                   %[beta_h,~,E,sigmaB_h,~] = mvregress(X_ext,y((h+1):T));
                   %SSE=sum(E.^2);

                   %For DR-GLS
                   X_tilde=x((h+1):T)-X_lags*beta_h(1:h);              
                   Y_tilde=y((h+1):T)-Y_lags*beta_h(1:h); 
                   [drgls_co,drglsse]=OLS(Y_tilde,X_tilde);

                   drgls_coef(h+1)=drgls_co;
                   drgls_se(h+1)=drglsse;
                else
                   [beta_h,se_h,~,sse,~]=OLS(y,x);
                   SSE=sse*(T-(2*h+1)); 
                   %[beta_h,~,E,sigmaB_h,~] = mvregress(x,y);
                   %SSE=sum(E.^2); 

                   %For DR-GLS
                   %if BIC optimal lag is 0, no transformation is needed
                   drgls_coef(h+1)=beta_h;
                   drgls_se(h+1)=se_h;

                end

                % Cumpute IC in SSE version
                BICvalues(h+1)=T*log(SSE)+log(T)*(2*h+1);
                AICvalues(h+1)=T*log(SSE)+2*(2*h+1);

                % Save Coefs and Std Errors
                xcoef_h(h+1)=beta_h(h+1);
                %se_h=sqrt(diag(se_h));
                xcoef_se(h+1)=se_h(h+1);
            end

            [~,h_opt_BIC]=min(BICvalues);

            c_drgls=drgls_coef(h_opt_BIC);
            se_drgls=drgls_se(h_opt_BIC);

            c_dynreg_BIC=xcoef_h(h_opt_BIC);
            se_dynreg_BIC=xcoef_se(h_opt_BIC);
            
            %-------------Test 8: DRGLS -----------------------#
            if strcmp(type_test,'drgls')

                % Compute t stat
                tstat_drgls=abs((c_drgls-beta)/se_drgls);

                % Reject if tstat is larger than  critical value
                reject_drgls=1*(tstat_drgls > t_cv);

                reject=reject_drgls;
                beta_hat=c_drgls;
                selectedLag=h_opt_BIC;
                return
            end
            %-------------Test 9: DynReg-BIC ------------------#
            if strcmp(type_test,'dynreg_BIC')

                % Compute t stat
                tstat_dynreg=abs((c_dynreg_BIC-beta)/se_dynreg_BIC);

                % Reject if tstat is larger than  critical value
                reject_dynreg_BIC=1*(tstat_dynreg > t_cv);
                reject=reject_dynreg_BIC;
                beta_hat=c_dynreg_BIC;
                selectedLag=h_opt_BIC;
                return
            end
            %-------------Test 10: DynReg-AIC -----------------#
            if strcmp(type_test,'dynreg_AIC')
                [~,h_opt_AIC]=min(AICvalues);

                c_dynreg_AIC=xcoef_h(h_opt_AIC);
                se_dynreg_AIC=xcoef_se(h_opt_AIC);

                % Compute t stat
                tstat_dynreg_AIC=abs((c_dynreg_AIC-beta)/se_dynreg_AIC);

                % Reject if tstat is larger than  critical value
                reject_dynreg_AIC=1*(tstat_dynreg_AIC > t_cv);

                reject=reject_dynreg_AIC;
                beta_hat=c_dynreg_AIC;
                selectedLag=h_opt_AIC;
                return
            end
            
            %-------------Test 12: Hausman Test 2 -------------#
            if strcmp(type_test,'hausman_2')
                hstat_2=(c_dynreg_BIC-c_drgls)^2/(se_dynreg_BIC^2-se_drgls^2);

                if hstat_2<0
                    reject_hausman2=1;        
                else
                    reject_hausman2=1*(hstat_2>chi2inv(1-alpha,1));
                end
                reject=reject_hausman2;
                beta_hat=c_ols;
                return
            end            
    end   
end

==> anc/predictiveAcc.m <==
%Code for predictive accuracy: AR disturbances
function [FE_opt,FE_tests]=predictiveAcc(T,rho, disturbance_type)
    beta_dgp=1;
    rho_x=0.7;
    
    %-----------------Step 1: Generate Data, T+1 observations
    
    x0=normrnd(0,1/(1-rho_x^2));
    %Generate sequence of epsilons
    epsilon_x=normrnd(0,1,[T+1,1]);
    epsilon_u=normrnd(0,1,[T+1,1]);
    %Storage and generation
    x=zeros(T+1,1); 
    u=zeros(T+1,1);
    if(disturbance_type=="AR") %--AR(1) Distrubances
        u0=normrnd(0,1/(1-rho^2));
        u(1)=rho*u0+epsilon_u(1);
        x(1)=rho_x*x0+epsilon_x(1);
        for t=2:(T+1)
            u(t)=rho*u(t-1)+epsilon_u(t);
            x(t)=rho_x*x(t-1)+epsilon_x(t);
        end
    elseif(disturbance_type=="MA")%--MA(1) Distrubances
        eps0=normrnd(0,1);
        u(1)=epsilon_u(1)+rho*eps0;
        x(1)=rho_x*x0+epsilon_x(1);
        for t=2:(T+1)
            u(t)=epsilon_u(t)+rho*epsilon_u(t-1);
            x(t)=rho_x*x(t-1)+epsilon_x(t);
        end
    elseif(disturbance_type=="ARMA")%--ARMA(1,1) Distrubances
        u0=normrnd(0,(1+rho^2)/(1-rho^2));
        eps0=normrnd(0,1);
        u(1)=rho*u0+rho*eps0+epsilon_u(1);
        x(1)=rho_x*x0+epsilon_x(1);
        for t=2:(T+1)
            u(t)=rho*u(t-1)+rho*epsilon_u(t-1)+epsilon_u(t);
            x(t)=rho_x*x(t-1)+epsilon_x(t);
        end
    else
        fprintf('Options for disturbaces are AR, MA or ARMA!');
        return
    end
    %Generate Y 
    y=x*beta_dgp+u;
    
    %--------Step 2: Compute the optimal forecast and Forecast Error
    
    %Estimate rho_x using first T observations
    %---We can estimate rho_x from the regression of x_t on x_t-1
    [rhox_hat,~]=OLS(x(2:T),x(1:T-1));
        
    %---We can estimate rho from the regression of u_hat_t on u_hat_t-1
    [bo,~]=OLS(y(1:T),x(1:T)); %preliminary OLS 
    uhat_ols=y(1:T)-bo*x(1:T);     %residuals
    [rhou_hat,~]=OLS(uhat_ols(2:T),uhat_ols(1:T-1));
    
    if strcmp(disturbance_type,'AR')
        y_opt=rhox_hat*x(T)+rhou_hat*u(T);
    else
        y_opt=rhox_hat*x(T)+rhou_hat*epsilon_u(T);
    end
  
    FE_opt=y_opt-y(T+1);
    
    %--------Step 3: HAC forecast and Forecast Error
    
    y_ols=bo*rhox_hat*x(T);
    FE_ols=y_ols-y(T+1); 
    
    %--------Step 4: FGLS forecast and Forecast Error
    
    % Max potential lags (for FGLS, DRGLS and DynReg)
    Hmax=10+20*(T>100);  %10 if less than 100 obs, 30 if more
    
    %fit an AR(p) on the OLS residuals: Use data up to T 
    BICvalues=zeros(Hmax,1);
    for h=1:Hmax 
        U_lags=zeros((T-h),h); %Lags of the residuals
        for j=1:h
            U_lags(:,j)=uhat_ols((h+1-j):(T-j));
        end
        [~,~,~,sse_fgls,~]=OLS(uhat_ols((h+1):T),U_lags);
        SSE=sse_fgls*(T-h);
        BICvalues(h)=T*log(SSE)+log(T)*h;
    end
    [~,p]=min(BICvalues);
    U_lags=zeros((T-p),p);
    X_lags=zeros((T-p),p);
    Y_lags=zeros((T-p),p);
    for j=1:p
       U_lags(:,j)=uhat_ols((p+1-j):(T-j));
       X_lags(:,j)=x((p+1-j):(T-j));
       Y_lags(:,j)=y((p+1-j):(T-j));
    end
    % Do the FGLS transformation
    [phihat,~,~]=OLS(uhat_ols((p+1):T),U_lags);
    X_tilde=x((p+1):T)-X_lags*phihat;              
    Y_tilde=y((p+1):T)-Y_lags*phihat;              
    [c_fgls,~]=OLS(Y_tilde,X_tilde);
    
    y_fgls=c_fgls*rhox_hat*x(T);
    FE_fgls= y_fgls-y(T+1); 
    
    %--------Step 5: DRGLS forecast and Forecast Error

    % Lag selection: the same for DRGLS and DynReg
    
    % Same for DRGLS and DynReg
    BICvalues=zeros(Hmax+1,1);
    AICvalues=zeros(Hmax+1,1);

    xcoef_h=zeros(Hmax+1,1);
    drgls_coef=zeros(Hmax+1,1);

    for h=0:Hmax  %Potential lags
        if h>0
           X_lags=zeros((T-h),h); %covariate matrix
           Y_lags=zeros((T-h),h); %response matrix
           for j=1:h
               X_lags(:,j)=x((h+1-j):(T-j));
               Y_lags(:,j)=y((h+1-j):(T-j));
           end
           X_ext=[Y_lags x((h+1):T) X_lags];
           %Obtain the residuals from the variance estimator of the residuals
           [beta_h,~,~,sse,~]=OLS(y((h+1):T),X_ext);
           SSE=sse*(T-(2*h+1)); 

           %For DR-GLS
           X_tilde=x((h+1):T)-X_lags*beta_h(1:h);              
           Y_tilde=y((h+1):T)-Y_lags*beta_h(1:h); 
           [drgls_co,~]=OLS(Y_tilde,X_tilde);
           drgls_coef(h+1)=drgls_co;
        else
           [beta_h,~,~,sse,~]=OLS(y(1:T),x(1:T));
           SSE=sse*(T-(2*h+1)); 
           %if BIC optimal lag is 0, no transformation is needed
           drgls_coef(h+1)=beta_h;
        end
        % Cumpute IC in SSE version
        BICvalues(h+1)=T*log(SSE)+log(T)*(2*h+1);
        AICvalues(h+1)=T*log(SSE)+2*(2*h+1);

        % Save Coefs and Std Errors
        xcoef_h(h+1)=beta_h(h+1);
    end

    [~,h_BIC]=min(BICvalues);
    
    % Obtain the FGLS coefficient
    c_drgls=drgls_coef(h_BIC);
    
    y_drgls=c_drgls*rhox_hat*x(T);
    FE_drgls=y_drgls-y(T+1); 
    
    %--------Step 6: DynReg forecast and Forecast Error
    
    % BIC
    if h_BIC==1  %Optimal lag is 0, no lags for x or y
        c_dynreg=xcoef_h(h_BIC);
        y_dynreg=c_dynreg*rhox_hat*x(T);
        FE_dynreg=y_dynreg-y(T+1); 
    else %Optimal lag is >0
        % Obtain the coefficients with optimal lag: Use data up to T
        X_lags=zeros((T-h_BIC),h_BIC); %covariate matrix
        Y_lags=zeros((T-h_BIC),h_BIC); %response matrix
        for j=1:h_BIC
            X_lags(:,j)=x((h_BIC+1-j):(T-j));
            Y_lags(:,j)=y((h_BIC+1-j):(T-j));
        end
        X_ext=[Y_lags x((h_BIC+1):T) X_lags];
        [beta_BIC,~,~,~,~]=OLS(y((h_BIC+1):T),X_ext);
        X_ext_T=[y((T-h_BIC+1):T)' rhox_hat*x(T) x((T-h_BIC+1):T)'];
        y_dynreg=X_ext_T*beta_BIC;
        FE_dynreg=y_dynreg-y(T+1); 
    end
    % Return Forecast Errors
    FE_tests=[FE_ols, FE_fgls, FE_drgls, FE_dynreg];
end


